Comment on the "New Rotating Black Hole in Electromagnetic Fields: Cosmological Horizon without Cosmological Constant''

In this comment we discuss some properties of the novel spacetime, recently found in [L. Ma, H. L\"{u}, arXiv:2606.23782]. In particular, we draw attention to the background of this solution that the authors claim to be a new spacetime. We show that this is not the case because this background belongs to the special class of electrovacuum Kundt spacetimes of type D with either electric or magnetic charge. We show this by first analyzing the algebraic properties of this spacetime, and then by finding the explicit coordinate transformations. We hope that this analysis of the background allows for a better understanding of the structure of the general class of this type, namely as the Kerr-like black holes in the background generated by an accelerating electric or magnetic charge.

==> main_file_with_derivations_of_properties_for_background_by_Ma_and_Lu.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    555896,      15032]
NotebookOptionsPosition[    519003,      14481]
NotebookOutlinePosition[    519446,      14498]
CellTagsIndexPosition[    519403,      14495]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\
In this file, we provide a proof of all the main properties, stated in the \
Comment, of the background spacetime, presented in [L . Ma, H . Lu, arXiv : \
2606.23782] and their relation to the Kundt type D spacetime. The file is \
divided into two parts, namely 1) analysis of the properties of the \
background and 2) investigation of when the special condition (3)  for Kundt \
type D spacetimes holds.\
\>", "Text",
 CellChangeTimes->{{3.9916500713963165`*^9, 
  3.99165032254815*^9}},ExpressionUUID->"6f1b1a35-eda6-44e2-af4f-\
0bb0b369f2ba"],

Cell[CellGroupData[{

Cell["Background of the new solution", "Section",
 CellChangeTimes->{{3.991384512148219*^9, 3.991384517782876*^9}, 
   3.991415738035325*^9, 3.9914687001985483`*^9, {3.991634598792925*^9, 
   3.991634605161702*^9}},ExpressionUUID->"c378f23a-139b-45bd-962f-\
b3910d5ef701"],

Cell["\<\
For the analysis of properties we use the xAct package. Here we initialize it\
\>", "Text",
 CellChangeTimes->{{3.991650325353237*^9, 3.991650354118328*^9}, {
  3.991650585826157*^9, 
  3.991650599376848*^9}},ExpressionUUID->"fdd0063c-e637-4b31-acc0-\
94bd6041d052"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"<<", "xAct`xTensor`"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"<<", "xAct`xCoba`"}], ";"}]}], "Input",
 CellChangeTimes->{{3.9367632300660563`*^9, 3.936763242235832*^9}, 
   3.936763333637351*^9, {3.9367638480325527`*^9, 3.936763883104254*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"1c326291-2e60-464c-b62d-36464b158d37"],

Cell[CellGroupData[{

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellChangeTimes->{3.9913803744293604`*^9, 3.99138449253341*^9, 
  3.9913848297610216`*^9, 3.9914157300125074`*^9, 3.991454448006481*^9, 
  3.991468645853818*^9, 3.9914703752478256`*^9, 3.991471601201838*^9, 
  3.9914717863049145`*^9, 3.991634030437053*^9, 3.9916377966597652`*^9, 
  3.991650973693663*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"3b8f7c2c-0144-4f1b-bb43-f3f707df0f04"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Package xAct`xPerm`  version \"\>", 
   "\[InvisibleSpace]", "\<\"1.2.3\"\>", "\[InvisibleSpace]", "\<\", \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2015", ",", "8", ",", "23"}], "}"}]}],
  SequenceForm["Package xAct`xPerm`  version ", "1.2.3", ", ", {2015, 8, 23}],
  Editable->False]], "Print",
 CellChangeTimes->{3.9913803744293604`*^9, 3.99138449253341*^9, 
  3.9913848297610216`*^9, 3.9914157300125074`*^9, 3.991454448006481*^9, 
  3.991468645853818*^9, 3.9914703752478256`*^9, 3.991471601201838*^9, 
  3.9914717863049145`*^9, 3.991634030437053*^9, 3.9916377966597652`*^9, 
  3.9916509738775215`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"f93910fe-462e-4316-a4b7-a2862ec3e924"],

Cell[BoxData["\<\"CopyRight (C) 2003-2020, Jose M. Martin-Garcia, under the \
General Public License.\"\>"], "Print",
 CellChangeTimes->{3.9913803744293604`*^9, 3.99138449253341*^9, 
  3.9913848297610216`*^9, 3.9914157300125074`*^9, 3.991454448006481*^9, 
  3.991468645853818*^9, 3.9914703752478256`*^9, 3.991471601201838*^9, 
  3.9914717863049145`*^9, 3.991634030437053*^9, 3.9916377966597652`*^9, 
  3.991650974094462*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"4f58c21a-9e28-4223-8f94-9b1e2992a273"],

Cell[BoxData["\<\"Connecting to external MinGW executable...\"\>"], "Print",
 CellChangeTimes->{3.9913803744293604`*^9, 3.99138449253341*^9, 
  3.9913848297610216`*^9, 3.9914157300125074`*^9, 3.991454448006481*^9, 
  3.991468645853818*^9, 3.9914703752478256`*^9, 3.991471601201838*^9, 
  3.9914717863049145`*^9, 3.991634030437053*^9, 3.9916377966597652`*^9, 
  3.9916509743052473`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"82638cd1-366c-49d3-b517-9fafa74c202e"],

Cell[BoxData["\<\"Connection established.\"\>"], "Print",
 CellChangeTimes->{3.9913803744293604`*^9, 3.99138449253341*^9, 
  3.9913848297610216`*^9, 3.9914157300125074`*^9, 3.991454448006481*^9, 
  3.991468645853818*^9, 3.9914703752478256`*^9, 3.991471601201838*^9, 
  3.9914717863049145`*^9, 3.991634030437053*^9, 3.9916377966597652`*^9, 
  3.991650974528139*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"9064f97a-4621-4ce3-81f8-5c157326f732"],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellChangeTimes->{3.9913803744293604`*^9, 3.99138449253341*^9, 
  3.9913848297610216`*^9, 3.9914157300125074`*^9, 3.991454448006481*^9, 
  3.991468645853818*^9, 3.9914703752478256`*^9, 3.991471601201838*^9, 
  3.9914717863049145`*^9, 3.991634030437053*^9, 3.9916377966597652`*^9, 
  3.9916509747342677`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"f8b58ea1-098a-4e2a-bb3a-46ad0d28bed5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Package xAct`xTensor`  version \"\>", 
   "\[InvisibleSpace]", "\<\"1.2.0\"\>", "\[InvisibleSpace]", "\<\", \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2021", ",", "10", ",", "17"}], "}"}]}],
  SequenceForm[
  "Package xAct`xTensor`  version ", "1.2.0", ", ", {2021, 10, 17}],
  Editable->False]], "Print",
 CellChangeTimes->{3.9913803744293604`*^9, 3.99138449253341*^9, 
  3.9913848297610216`*^9, 3.9914157300125074`*^9, 3.991454448006481*^9, 
  3.991468645853818*^9, 3.9914703752478256`*^9, 3.991471601201838*^9, 
  3.9914717863049145`*^9, 3.991634030437053*^9, 3.9916377966597652`*^9, 
  3.99165097493437*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"f8db8ae4-1bd2-4f2f-bf52-c2cd35bec123"],

Cell[BoxData["\<\"CopyRight (C) 2002-2021, Jose M. Martin-Garcia, under the \
General Public License.\"\>"], "Print",
 CellChangeTimes->{3.9913803744293604`*^9, 3.99138449253341*^9, 
  3.9913848297610216`*^9, 3.9914157300125074`*^9, 3.991454448006481*^9, 
  3.991468645853818*^9, 3.9914703752478256`*^9, 3.991471601201838*^9, 
  3.9914717863049145`*^9, 3.991634030437053*^9, 3.9916377966597652`*^9, 
  3.9916509751465173`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"95caf624-97d4-49f5-8b02-d25c3d9e8436"],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellChangeTimes->{3.9913803744293604`*^9, 3.99138449253341*^9, 
  3.9913848297610216`*^9, 3.9914157300125074`*^9, 3.991454448006481*^9, 
  3.991468645853818*^9, 3.9914703752478256`*^9, 3.991471601201838*^9, 
  3.9914717863049145`*^9, 3.991634030437053*^9, 3.9916377966597652`*^9, 
  3.9916509753291597`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"5db39cbe-c78e-4dbd-bc8f-067bb5cad7c3"],

Cell[BoxData["\<\"These packages come with ABSOLUTELY NO WARRANTY; for \
details type Disclaimer[]. This is free software, and you are welcome to \
redistribute it under certain conditions. See the General Public License for \
details.\"\>"], "Print",
 CellChangeTimes->{3.9913803744293604`*^9, 3.99138449253341*^9, 
  3.9913848297610216`*^9, 3.9914157300125074`*^9, 3.991454448006481*^9, 
  3.991468645853818*^9, 3.9914703752478256`*^9, 3.991471601201838*^9, 
  3.9914717863049145`*^9, 3.991634030437053*^9, 3.9916377966597652`*^9, 
  3.991650975497635*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"86b5e7db-4b0f-452c-9c8f-b8794d3658ec"],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellChangeTimes->{3.9913803744293604`*^9, 3.99138449253341*^9, 
  3.9913848297610216`*^9, 3.9914157300125074`*^9, 3.991454448006481*^9, 
  3.991468645853818*^9, 3.9914703752478256`*^9, 3.991471601201838*^9, 
  3.9914717863049145`*^9, 3.991634030437053*^9, 3.9916377966597652`*^9, 
  3.9916509756784587`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"a5855351-5bd5-4f0a-aa88-aa0f2c720575"],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellChangeTimes->{3.9913803744293604`*^9, 3.99138449253341*^9, 
  3.9913848297610216`*^9, 3.9914157300125074`*^9, 3.991454448006481*^9, 
  3.991468645853818*^9, 3.9914703752478256`*^9, 3.991471601201838*^9, 
  3.9914717863049145`*^9, 3.991634030437053*^9, 3.9916377966597652`*^9, 
  3.991650975842884*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"64415578-a1e7-4ed3-ac47-3d2970bf5b0f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Package xAct`xCoba`  version \"\>", 
   "\[InvisibleSpace]", "\<\"0.8.6\"\>", "\[InvisibleSpace]", "\<\", \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2021", ",", "2", ",", "28"}], "}"}]}],
  SequenceForm["Package xAct`xCoba`  version ", "0.8.6", ", ", {2021, 2, 28}],
  Editable->False]], "Print",
 CellChangeTimes->{3.9913803744293604`*^9, 3.99138449253341*^9, 
  3.9913848297610216`*^9, 3.9914157300125074`*^9, 3.991454448006481*^9, 
  3.991468645853818*^9, 3.9914703752478256`*^9, 3.991471601201838*^9, 
  3.9914717863049145`*^9, 3.991634030437053*^9, 3.9916377966597652`*^9, 
  3.991650976016432*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"1c9cbdae-ac1c-4563-a76e-257e86da7e5e"],

Cell[BoxData["\<\"CopyRight (C) 2005-2021, David Yllanes and Jose M. \
Martin-Garcia, under the General Public License.\"\>"], "Print",
 CellChangeTimes->{3.9913803744293604`*^9, 3.99138449253341*^9, 
  3.9913848297610216`*^9, 3.9914157300125074`*^9, 3.991454448006481*^9, 
  3.991468645853818*^9, 3.9914703752478256`*^9, 3.991471601201838*^9, 
  3.9914717863049145`*^9, 3.991634030437053*^9, 3.9916377966597652`*^9, 
  3.9916509762060223`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"99cef3cb-7440-4430-81d0-ccf94c27daea"],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellChangeTimes->{3.9913803744293604`*^9, 3.99138449253341*^9, 
  3.9913848297610216`*^9, 3.9914157300125074`*^9, 3.991454448006481*^9, 
  3.991468645853818*^9, 3.9914703752478256`*^9, 3.991471601201838*^9, 
  3.9914717863049145`*^9, 3.991634030437053*^9, 3.9916377966597652`*^9, 
  3.9916509764001036`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"d6914754-13fd-4635-b33c-603d4596ccc5"],

Cell[BoxData["\<\"These packages come with ABSOLUTELY NO WARRANTY; for \
details type Disclaimer[]. This is free software, and you are welcome to \
redistribute it under certain conditions. See the General Public License for \
details.\"\>"], "Print",
 CellChangeTimes->{3.9913803744293604`*^9, 3.99138449253341*^9, 
  3.9913848297610216`*^9, 3.9914157300125074`*^9, 3.991454448006481*^9, 
  3.991468645853818*^9, 3.9914703752478256`*^9, 3.991471601201838*^9, 
  3.9914717863049145`*^9, 3.991634030437053*^9, 3.9916377966597652`*^9, 
  3.9916509765750837`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"4f9dae1d-33b8-488f-bd01-40e4d95010c4"],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellChangeTimes->{3.9913803744293604`*^9, 3.99138449253341*^9, 
  3.9913848297610216`*^9, 3.9914157300125074`*^9, 3.991454448006481*^9, 
  3.991468645853818*^9, 3.9914703752478256`*^9, 3.991471601201838*^9, 
  3.9914717863049145`*^9, 3.991634030437053*^9, 3.9916377966597652`*^9, 
  3.991650976803994*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"a736861b-fa3d-41b1-a858-35704396d63a"]
}, Open  ]]
}, Open  ]],

Cell[TextData[{
 "Then we set the manifold M, metric g, coordinate chart stat, scalar \
functions f and ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|
    "boxes" -> FormBox["\[CapitalOmega]", TraditionalForm], "errors" -> {}, 
     "input" -> "\\Omega", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "b4a5b92f-5fc0-4e9d-aaf3-e280a9a9a952"],
 " and the constant symbol e (equivalent of calligraphic E from the work)"
}], "Text",
 CellChangeTimes->{{3.991650325353237*^9, 3.991650354118328*^9}, {
  3.991650585826157*^9, 3.991650612278138*^9}, {3.991650665546344*^9, 
  3.991650774633686*^9}},ExpressionUUID->"aae36a1c-af1c-4269-a7b9-\
61ef04629b16"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DefManifold", "[", 
   RowBox[{"M", ",", "4", ",", 
    RowBox[{"{", 
     RowBox[{"\[Mu]", ",", "\[Nu]", ",", "\[Rho]", ",", "\[Delta]"}], "}"}]}],
    "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.936763454214004*^9, 3.9367634812318687`*^9}, 
   3.9430946718855667`*^9, 3.943095329220629*^9, {3.9430956430069633`*^9, 
   3.943095643415598*^9}, {3.943095833425894*^9, 3.9430958359430847`*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"7983220a-d5ba-4f02-b1e7-5b7c4496df39"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefManifold", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"manifold \"\>", "\[InvisibleSpace]", "M", 
   "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefManifold, ": Defining ", "manifold ", $CellContext`M,
    ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.99138037653343*^9, 3.9913844962185173`*^9, 
  3.9913848333176756`*^9, 3.991415733955863*^9, 3.9914544502160625`*^9, 
  3.9914686491692734`*^9, 3.991470378955388*^9, 3.991471604788122*^9, 
  3.991471789920779*^9, 3.991634033702315*^9, 3.9916377998754625`*^9, 
  3.9916509797477555`*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"bf14ef13-0edb-4169-9380-d88407e7371e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefVBundle", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"vbundle \"\>", "\[InvisibleSpace]", "TangentM", 
   "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefVBundle, ": Defining ", 
   "vbundle ", $CellContext`TangentM, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.99138037653343*^9, 3.9913844962185173`*^9, 
  3.9913848333176756`*^9, 3.991415733955863*^9, 3.9914544502160625`*^9, 
  3.9914686491692734`*^9, 3.991470378955388*^9, 3.991471604788122*^9, 
  3.991471789920779*^9, 3.991634033702315*^9, 3.9916377998754625`*^9, 
  3.9916509799185953`*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"84d79043-0cbf-4e4d-b385-a4ab401b1077"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DefMetric", "[", 
   RowBox[{
    RowBox[{"-", "1"}], ",", 
    RowBox[{"g", "[", 
     RowBox[{
      RowBox[{"-", "\[Mu]"}], ",", 
      RowBox[{"-", "\[Nu]"}]}], "]"}], ",", "CD"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.936763488714685*^9, 3.936763502217041*^9}, {
  3.936763736832324*^9, 3.936763756489132*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"a3f0957c-464c-4c56-8ffa-8cd7a7c5affb"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"symmetric metric tensor \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"g", "[", 
    RowBox[{
     RowBox[{"-", "\[Mu]"}], ",", 
     RowBox[{"-", "\[Nu]"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "symmetric metric tensor ", 
   $CellContext`g[-$CellContext`\[Mu], -$CellContext`\[Nu]], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9913803773603663`*^9, 3.9913844969240437`*^9, 
  3.9913848338786097`*^9, 3.991415734739301*^9, 3.991454466783374*^9, 
  3.9914686499347095`*^9, 3.9914703793439116`*^9, 3.991471605190319*^9, 
  3.991471790367268*^9, 3.9916340343047547`*^9, 3.991637800710563*^9, 
  3.991650980350257*^9},
 CellLabel->
  "During evaluation of \
In[4]:=",ExpressionUUID->"0b39c255-47cf-4015-a1be-bc0dee8dcd43"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"antisymmetric tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"epsilong", "[", 
    RowBox[{
     RowBox[{"-", "\[Delta]"}], ",", 
     RowBox[{"-", "\[Mu]"}], ",", 
     RowBox[{"-", "\[Nu]"}], ",", 
     RowBox[{"-", "\[Rho]"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "antisymmetric tensor ", 
   $CellContext`epsilong[-$CellContext`\[Delta], -$CellContext`\[Mu], \
-$CellContext`\[Nu], -$CellContext`\[Rho]], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9913803773603663`*^9, 3.9913844969240437`*^9, 
  3.9913848338786097`*^9, 3.991415734739301*^9, 3.991454466783374*^9, 
  3.9914686499347095`*^9, 3.9914703793439116`*^9, 3.991471605190319*^9, 
  3.991471790367268*^9, 3.9916340343047547`*^9, 3.991637800710563*^9, 
  3.9916509805239077`*^9},
 CellLabel->
  "During evaluation of \
In[4]:=",ExpressionUUID->"b6f1498f-d48a-4aa6-96cd-8a4db4ef09da"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tetrametric \"\>", "\[InvisibleSpace]", 
   RowBox[{"Tetrag", "[", 
    RowBox[{
     RowBox[{"-", "\[Delta]"}], ",", 
     RowBox[{"-", "\[Mu]"}], ",", 
     RowBox[{"-", "\[Nu]"}], ",", 
     RowBox[{"-", "\[Rho]"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tetrametric ", 
   $CellContext`Tetrag[-$CellContext`\[Delta], -$CellContext`\[Mu], \
-$CellContext`\[Nu], -$CellContext`\[Rho]], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9913803773603663`*^9, 3.9913844969240437`*^9, 
  3.9913848338786097`*^9, 3.991415734739301*^9, 3.991454466783374*^9, 
  3.9914686499347095`*^9, 3.9914703793439116`*^9, 3.991471605190319*^9, 
  3.991471790367268*^9, 3.9916340343047547`*^9, 3.991637800710563*^9, 
  3.9916509807093377`*^9},
 CellLabel->
  "During evaluation of \
In[4]:=",ExpressionUUID->"eb7a7e6d-b9d4-4a5e-addb-17603d6cf189"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tetrametric \"\>", "\[InvisibleSpace]", 
   RowBox[{"Tetrag\[Dagger]", "[", 
    RowBox[{
     RowBox[{"-", "\[Delta]"}], ",", 
     RowBox[{"-", "\[Mu]"}], ",", 
     RowBox[{"-", "\[Nu]"}], ",", 
     RowBox[{"-", "\[Rho]"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tetrametric ", 
   $CellContext`Tetrag\[Dagger][-$CellContext`\[Delta], -$CellContext`\[Mu], \
-$CellContext`\[Nu], -$CellContext`\[Rho]], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9913803773603663`*^9, 3.9913844969240437`*^9, 
  3.9913848338786097`*^9, 3.991415734739301*^9, 3.991454466783374*^9, 
  3.9914686499347095`*^9, 3.9914703793439116`*^9, 3.991471605190319*^9, 
  3.991471790367268*^9, 3.9916340343047547`*^9, 3.991637800710563*^9, 
  3.9916509808889866`*^9},
 CellLabel->
  "During evaluation of \
In[4]:=",ExpressionUUID->"29c09f1d-16a6-4380-b287-a2e1994e3efc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefCovD", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"covariant derivative \"\>", "\[InvisibleSpace]", 
   RowBox[{"CD", "[", 
    RowBox[{"-", "\[Mu]"}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefCovD, ": Defining ", "covariant derivative ", 
   $CellContext`CD[-$CellContext`\[Mu]], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9913803773603663`*^9, 3.9913844969240437`*^9, 
  3.9913848338786097`*^9, 3.991415734739301*^9, 3.991454466783374*^9, 
  3.9914686499347095`*^9, 3.9914703793439116`*^9, 3.991471605190319*^9, 
  3.991471790367268*^9, 3.9916340343047547`*^9, 3.991637800710563*^9, 
  3.9916509810626507`*^9},
 CellLabel->
  "During evaluation of \
In[4]:=",ExpressionUUID->"5b4e26a7-732f-476d-9f83-737103e996f5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"vanishing torsion tensor \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"TorsionCD", "[", 
    RowBox[{"\[Delta]", ",", 
     RowBox[{"-", "\[Mu]"}], ",", 
     RowBox[{"-", "\[Nu]"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "vanishing torsion tensor ", 
   $CellContext`TorsionCD[$CellContext`\[Delta], -$CellContext`\[Mu], \
-$CellContext`\[Nu]], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9913803773603663`*^9, 3.9913844969240437`*^9, 
  3.9913848338786097`*^9, 3.991415734739301*^9, 3.991454466783374*^9, 
  3.9914686499347095`*^9, 3.9914703793439116`*^9, 3.991471605190319*^9, 
  3.991471790367268*^9, 3.9916340343047547`*^9, 3.991637800710563*^9, 
  3.9916509812446265`*^9},
 CellLabel->
  "During evaluation of \
In[4]:=",ExpressionUUID->"4e76a481-a685-4c2f-bb7d-ca66dc1f3009"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"symmetric Christoffel tensor \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"ChristoffelCD", "[", 
    RowBox[{"\[Delta]", ",", 
     RowBox[{"-", "\[Mu]"}], ",", 
     RowBox[{"-", "\[Nu]"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", 
   "symmetric Christoffel tensor ", 
   $CellContext`ChristoffelCD[$CellContext`\[Delta], -$CellContext`\[Mu], \
-$CellContext`\[Nu]], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9913803773603663`*^9, 3.9913844969240437`*^9, 
  3.9913848338786097`*^9, 3.991415734739301*^9, 3.991454466783374*^9, 
  3.9914686499347095`*^9, 3.9914703793439116`*^9, 3.991471605190319*^9, 
  3.991471790367268*^9, 3.9916340343047547`*^9, 3.991637800710563*^9, 
  3.991650981430218*^9},
 CellLabel->
  "During evaluation of \
In[4]:=",ExpressionUUID->"cb524c58-d346-4711-9e15-9e59d2438cdc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"Riemann tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"RiemannCD", "[", 
    RowBox[{
     RowBox[{"-", "\[Delta]"}], ",", 
     RowBox[{"-", "\[Mu]"}], ",", 
     RowBox[{"-", "\[Nu]"}], ",", 
     RowBox[{"-", "\[Rho]"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "Riemann tensor ", 
   $CellContext`RiemannCD[-$CellContext`\[Delta], -$CellContext`\[Mu], \
-$CellContext`\[Nu], -$CellContext`\[Rho]], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9913803773603663`*^9, 3.9913844969240437`*^9, 
  3.9913848338786097`*^9, 3.991415734739301*^9, 3.991454466783374*^9, 
  3.9914686499347095`*^9, 3.9914703793439116`*^9, 3.991471605190319*^9, 
  3.991471790367268*^9, 3.9916340343047547`*^9, 3.991637800710563*^9, 
  3.991650981587512*^9},
 CellLabel->
  "During evaluation of \
In[4]:=",ExpressionUUID->"a03218af-e9e0-47d1-b639-427ced367d10"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"symmetric Ricci tensor \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"RicciCD", "[", 
    RowBox[{
     RowBox[{"-", "\[Delta]"}], ",", 
     RowBox[{"-", "\[Mu]"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "symmetric Ricci tensor ", 
   $CellContext`RicciCD[-$CellContext`\[Delta], -$CellContext`\[Mu]], ". ", 
   ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9913803773603663`*^9, 3.9913844969240437`*^9, 
  3.9913848338786097`*^9, 3.991415734739301*^9, 3.991454466783374*^9, 
  3.9914686499347095`*^9, 3.9914703793439116`*^9, 3.991471605190319*^9, 
  3.991471790367268*^9, 3.9916340343047547`*^9, 3.991637800710563*^9, 
  3.991650981750608*^9},
 CellLabel->
  "During evaluation of \
In[4]:=",ExpressionUUID->"d94c0ada-4852-4385-8dce-e78775c79fb5"],

Cell[BoxData["\<\"** DefCovD:  Contractions of Riemann automatically replaced \
by Ricci.\"\>"], "Print",
 CellChangeTimes->{3.9913803773603663`*^9, 3.9913844969240437`*^9, 
  3.9913848338786097`*^9, 3.991415734739301*^9, 3.991454466783374*^9, 
  3.9914686499347095`*^9, 3.9914703793439116`*^9, 3.991471605190319*^9, 
  3.991471790367268*^9, 3.9916340343047547`*^9, 3.991637800710563*^9, 
  3.9916509819104595`*^9},
 CellLabel->
  "During evaluation of \
In[4]:=",ExpressionUUID->"31a2c19b-e39c-41e7-a7be-492c40024743"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"Ricci scalar \"\>", "\[InvisibleSpace]", 
   RowBox[{"RicciScalarCD", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "Ricci scalar ", 
   $CellContext`RicciScalarCD[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9913803773603663`*^9, 3.9913844969240437`*^9, 
  3.9913848338786097`*^9, 3.991415734739301*^9, 3.991454466783374*^9, 
  3.9914686499347095`*^9, 3.9914703793439116`*^9, 3.991471605190319*^9, 
  3.991471790367268*^9, 3.9916340343047547`*^9, 3.991637800710563*^9, 
  3.991650982069508*^9},
 CellLabel->
  "During evaluation of \
In[4]:=",ExpressionUUID->"5f03cb90-242d-42e0-881f-51a425b72d38"],

Cell[BoxData["\<\"** DefCovD:  Contractions of Ricci automatically replaced \
by RicciScalar.\"\>"], "Print",
 CellChangeTimes->{3.9913803773603663`*^9, 3.9913844969240437`*^9, 
  3.9913848338786097`*^9, 3.991415734739301*^9, 3.991454466783374*^9, 
  3.9914686499347095`*^9, 3.9914703793439116`*^9, 3.991471605190319*^9, 
  3.991471790367268*^9, 3.9916340343047547`*^9, 3.991637800710563*^9, 
  3.9916509822336035`*^9},
 CellLabel->
  "During evaluation of \
In[4]:=",ExpressionUUID->"daf72f47-f5d8-469c-a048-2b9d181ed867"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"symmetric Einstein tensor \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"EinsteinCD", "[", 
    RowBox[{
     RowBox[{"-", "\[Delta]"}], ",", 
     RowBox[{"-", "\[Mu]"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "symmetric Einstein tensor ", 
   $CellContext`EinsteinCD[-$CellContext`\[Delta], -$CellContext`\[Mu]], ". ",
    ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9913803773603663`*^9, 3.9913844969240437`*^9, 
  3.9913848338786097`*^9, 3.991415734739301*^9, 3.991454466783374*^9, 
  3.9914686499347095`*^9, 3.9914703793439116`*^9, 3.991471605190319*^9, 
  3.991471790367268*^9, 3.9916340343047547`*^9, 3.991637800710563*^9, 
  3.9916509824020386`*^9},
 CellLabel->
  "During evaluation of \
In[4]:=",ExpressionUUID->"fe68a578-a647-461a-952c-32fcae4cb0fe"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"Weyl tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"WeylCD", "[", 
    RowBox[{
     RowBox[{"-", "\[Delta]"}], ",", 
     RowBox[{"-", "\[Mu]"}], ",", 
     RowBox[{"-", "\[Nu]"}], ",", 
     RowBox[{"-", "\[Rho]"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "Weyl tensor ", 
   $CellContext`WeylCD[-$CellContext`\[Delta], -$CellContext`\[Mu], \
-$CellContext`\[Nu], -$CellContext`\[Rho]], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9913803773603663`*^9, 3.9913844969240437`*^9, 
  3.9913848338786097`*^9, 3.991415734739301*^9, 3.991454466783374*^9, 
  3.9914686499347095`*^9, 3.9914703793439116`*^9, 3.991471605190319*^9, 
  3.991471790367268*^9, 3.9916340343047547`*^9, 3.991637800710563*^9, 
  3.99165098257228*^9},
 CellLabel->
  "During evaluation of \
In[4]:=",ExpressionUUID->"c2fa785a-9ddc-4b7c-b97f-4caee308c877"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"symmetric TFRicci tensor \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"TFRicciCD", "[", 
    RowBox[{
     RowBox[{"-", "\[Delta]"}], ",", 
     RowBox[{"-", "\[Mu]"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "symmetric TFRicci tensor ", 
   $CellContext`TFRicciCD[-$CellContext`\[Delta], -$CellContext`\[Mu]], ". ", 
   ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9913803773603663`*^9, 3.9913844969240437`*^9, 
  3.9913848338786097`*^9, 3.991415734739301*^9, 3.991454466783374*^9, 
  3.9914686499347095`*^9, 3.9914703793439116`*^9, 3.991471605190319*^9, 
  3.991471790367268*^9, 3.9916340343047547`*^9, 3.991637800710563*^9, 
  3.991650982747188*^9},
 CellLabel->
  "During evaluation of \
In[4]:=",ExpressionUUID->"7b6c8a7f-3c73-458b-ad67-0eb76f0f8048"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"Kretschmann scalar \"\>", "\[InvisibleSpace]", 
   RowBox[{"KretschmannCD", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "Kretschmann scalar ", 
   $CellContext`KretschmannCD[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9913803773603663`*^9, 3.9913844969240437`*^9, 
  3.9913848338786097`*^9, 3.991415734739301*^9, 3.991454466783374*^9, 
  3.9914686499347095`*^9, 3.9914703793439116`*^9, 3.991471605190319*^9, 
  3.991471790367268*^9, 3.9916340343047547`*^9, 3.991637800710563*^9, 
  3.9916509829182224`*^9},
 CellLabel->
  "During evaluation of \
In[4]:=",ExpressionUUID->"6226d89f-5018-46a8-bb4e-94ceb68299d0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** DefCovD:  Computing RiemannToWeylRules for dim \"\>", 
   "\[InvisibleSpace]", "4"}],
  SequenceForm["** DefCovD:  Computing RiemannToWeylRules for dim ", 4],
  Editable->False]], "Print",
 CellChangeTimes->{3.9913803773603663`*^9, 3.9913844969240437`*^9, 
  3.9913848338786097`*^9, 3.991415734739301*^9, 3.991454466783374*^9, 
  3.9914686499347095`*^9, 3.9914703793439116`*^9, 3.991471605190319*^9, 
  3.991471790367268*^9, 3.9916340343047547`*^9, 3.991637800710563*^9, 
  3.9916509830904245`*^9},
 CellLabel->
  "During evaluation of \
In[4]:=",ExpressionUUID->"f24aa6a0-b2b7-4b64-8ba1-10d6df15f505"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** DefCovD:  Computing RicciToTFRicci for dim \"\>", 
   "\[InvisibleSpace]", "4"}],
  SequenceForm["** DefCovD:  Computing RicciToTFRicci for dim ", 4],
  Editable->False]], "Print",
 CellChangeTimes->{3.9913803773603663`*^9, 3.9913844969240437`*^9, 
  3.9913848338786097`*^9, 3.991415734739301*^9, 3.991454466783374*^9, 
  3.9914686499347095`*^9, 3.9914703793439116`*^9, 3.991471605190319*^9, 
  3.991471790367268*^9, 3.9916340343047547`*^9, 3.991637800710563*^9, 
  3.9916509832614117`*^9},
 CellLabel->
  "During evaluation of \
In[4]:=",ExpressionUUID->"04ae8e45-b02e-4565-824d-f5d01ba74a1f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** DefCovD:  Computing RicciToEinsteinRules for dim \"\>", 
   "\[InvisibleSpace]", "4"}],
  SequenceForm["** DefCovD:  Computing RicciToEinsteinRules for dim ", 4],
  Editable->False]], "Print",
 CellChangeTimes->{3.9913803773603663`*^9, 3.9913844969240437`*^9, 
  3.9913848338786097`*^9, 3.991415734739301*^9, 3.991454466783374*^9, 
  3.9914686499347095`*^9, 3.9914703793439116`*^9, 3.991471605190319*^9, 
  3.991471790367268*^9, 3.9916340343047547`*^9, 3.991637800710563*^9, 
  3.991650983428115*^9},
 CellLabel->
  "During evaluation of \
In[4]:=",ExpressionUUID->"76c65561-739e-4073-8612-14907cd071fb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"weight +2 density \"\>", "\[InvisibleSpace]", 
   RowBox[{"Detg", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"Determinant.\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "weight +2 density ", 
   $CellContext`Detg[], ". ", "Determinant."],
  Editable->False]], "Print",
 CellChangeTimes->{3.9913803773603663`*^9, 3.9913844969240437`*^9, 
  3.9913848338786097`*^9, 3.991415734739301*^9, 3.991454466783374*^9, 
  3.9914686499347095`*^9, 3.9914703793439116`*^9, 3.991471605190319*^9, 
  3.991471790367268*^9, 3.9916340343047547`*^9, 3.991637800710563*^9, 
  3.9916509835973988`*^9},
 CellLabel->
  "During evaluation of \
In[4]:=",ExpressionUUID->"90fe7d90-df7e-41b3-9d3f-0adf68911ff3"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DefChart", "[", 
  RowBox[{"stat", ",", "M", ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "2", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"t", "[", "]"}], ",", 
     RowBox[{"r", "[", "]"}], ",", 
     RowBox[{"x", "[", "]"}], ",", 
     RowBox[{"\[Phi]", "[", "]"}]}], "}"}], ",", 
   RowBox[{"FormatBasis", "->", 
    RowBox[{"{", 
     RowBox[{"\"\<Partials\>\"", ",", "\"\<Differentials\>\""}], "}"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.9367638645242033`*^9, 3.936763864526175*^9}, {
   3.93676390273221*^9, 3.936763908540992*^9}, {3.9430955059958024`*^9, 
   3.9430955134067726`*^9}, {3.9437005519963827`*^9, 3.94370055264437*^9}, {
   3.9450798940764685`*^9, 3.945079896072049*^9}, 3.945244675353944*^9, {
   3.9669170200614243`*^9, 3.966917021683257*^9}, {3.9669171913830557`*^9, 
   3.9669171991373253`*^9}, {3.9689070397940826`*^9, 3.9689070449728594`*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"b5e69a8b-622f-4a8e-b68a-3f14da398304"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefChart", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"chart \"\>", "\[InvisibleSpace]", "stat", 
   "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xCoba`DefChart, ": Defining ", "chart ", $CellContext`stat, 
   ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9913803789012947`*^9, 3.9913844998844957`*^9, 
  3.991384836750558*^9, 3.9914157366379933`*^9, 3.991454499478386*^9, 
  3.991468653674432*^9, 3.991470381853579*^9, 3.9914716107700863`*^9, 
  3.991471792926789*^9, 3.9916340372450237`*^9, 3.9916378042279615`*^9, 
  3.9916509845487475`*^9},
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"7c39239f-b14b-4141-9029-7315e2d51c19"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"coordinate scalar \"\>", "\[InvisibleSpace]", 
   RowBox[{"t", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "coordinate scalar ", 
   $CellContext`t[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9913803789012947`*^9, 3.9913844998844957`*^9, 
  3.991384836750558*^9, 3.9914157366379933`*^9, 3.991454499478386*^9, 
  3.991468653674432*^9, 3.991470381853579*^9, 3.9914716107700863`*^9, 
  3.991471792926789*^9, 3.9916340372450237`*^9, 3.9916378042279615`*^9, 
  3.9916509847070236`*^9},
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"be4f111f-fd9e-47ae-898e-a63c6c6ff01d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"coordinate scalar \"\>", "\[InvisibleSpace]", 
   RowBox[{"r", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "coordinate scalar ", 
   $CellContext`r[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9913803789012947`*^9, 3.9913844998844957`*^9, 
  3.991384836750558*^9, 3.9914157366379933`*^9, 3.991454499478386*^9, 
  3.991468653674432*^9, 3.991470381853579*^9, 3.9914716107700863`*^9, 
  3.991471792926789*^9, 3.9916340372450237`*^9, 3.9916378042279615`*^9, 
  3.9916509848799276`*^9},
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"0895d5cf-b9bb-415b-a15c-c6c82437252a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"coordinate scalar \"\>", "\[InvisibleSpace]", 
   RowBox[{"x", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "coordinate scalar ", 
   $CellContext`x[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9913803789012947`*^9, 3.9913844998844957`*^9, 
  3.991384836750558*^9, 3.9914157366379933`*^9, 3.991454499478386*^9, 
  3.991468653674432*^9, 3.991470381853579*^9, 3.9914716107700863`*^9, 
  3.991471792926789*^9, 3.9916340372450237`*^9, 3.9916378042279615`*^9, 
  3.991650985043988*^9},
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"2120791e-5bba-4627-ad83-c5f5659d4710"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"coordinate scalar \"\>", "\[InvisibleSpace]", 
   RowBox[{"\[Phi]", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "coordinate scalar ", 
   $CellContext`\[Phi][], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9913803789012947`*^9, 3.9913844998844957`*^9, 
  3.991384836750558*^9, 3.9914157366379933`*^9, 3.991454499478386*^9, 
  3.991468653674432*^9, 3.991470381853579*^9, 3.9914716107700863`*^9, 
  3.991471792926789*^9, 3.9916340372450237`*^9, 3.9916378042279615`*^9, 
  3.991650985214516*^9},
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"2e4341da-7c57-4ec7-b4a3-009743edacf3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefMapping", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"mapping \"\>", "\[InvisibleSpace]", "stat", 
   "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefMapping, ": Defining ", 
   "mapping ", $CellContext`stat, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9913803789012947`*^9, 3.9913844998844957`*^9, 
  3.991384836750558*^9, 3.9914157366379933`*^9, 3.991454499478386*^9, 
  3.991468653674432*^9, 3.991470381853579*^9, 3.9914716107700863`*^9, 
  3.991471792926789*^9, 3.9916340372450237`*^9, 3.9916378042279615`*^9, 
  3.99165098537947*^9},
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"b83de9ef-b577-433f-b3e1-2478d2e07498"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefMapping", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"inverse mapping \"\>", "\[InvisibleSpace]", 
   "istat", "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefMapping, ": Defining ", 
   "inverse mapping ", $CellContext`istat, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9913803789012947`*^9, 3.9913844998844957`*^9, 
  3.991384836750558*^9, 3.9914157366379933`*^9, 3.991454499478386*^9, 
  3.991468653674432*^9, 3.991470381853579*^9, 3.9914716107700863`*^9, 
  3.991471792926789*^9, 3.9916340372450237`*^9, 3.9916378042279615`*^9, 
  3.991650985547277*^9},
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"2a22907b-5cfe-4fca-b318-4c1e352453e8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"mapping differential tensor \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"distat", "[", 
    RowBox[{
     RowBox[{"-", "\[FormalA]"}], ",", "istat\[Delta]"}], "]"}], 
   "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", 
   "mapping differential tensor ", 
   $CellContext`distat[-\[FormalA], $CellContext`istat\[Delta]], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9913803789012947`*^9, 3.9913844998844957`*^9, 
  3.991384836750558*^9, 3.9914157366379933`*^9, 3.991454499478386*^9, 
  3.991468653674432*^9, 3.991470381853579*^9, 3.9914716107700863`*^9, 
  3.991471792926789*^9, 3.9916340372450237`*^9, 3.9916378042279615`*^9, 
  3.9916509857193623`*^9},
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"dbbb3186-32f3-4ae4-976b-78d187a1b285"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"mapping differential tensor \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"dstat", "[", 
    RowBox[{
     RowBox[{"-", "\[Delta]"}], ",", "stat\[FormalA]"}], "]"}], 
   "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", 
   "mapping differential tensor ", 
   $CellContext`dstat[-$CellContext`\[Delta], $CellContext`stat\[FormalA]], 
   ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9913803789012947`*^9, 3.9913844998844957`*^9, 
  3.991384836750558*^9, 3.9914157366379933`*^9, 3.991454499478386*^9, 
  3.991468653674432*^9, 3.991470381853579*^9, 3.9914716107700863`*^9, 
  3.991471792926789*^9, 3.9916340372450237`*^9, 3.9916378042279615`*^9, 
  3.9916509858873663`*^9},
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"e5d3dfb8-ed9c-46a1-81d0-210765d47f58"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefBasis", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"basis \"\>", "\[InvisibleSpace]", "stat", 
   "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"Coordinated basis.\"\>"}],
  SequenceForm[
  "** ", xAct`xCoba`DefBasis, ": Defining ", "basis ", $CellContext`stat, 
   ". ", "Coordinated basis."],
  Editable->False]], "Print",
 CellChangeTimes->{3.9913803789012947`*^9, 3.9913844998844957`*^9, 
  3.991384836750558*^9, 3.9914157366379933`*^9, 3.991454499478386*^9, 
  3.991468653674432*^9, 3.991470381853579*^9, 3.9914716107700863`*^9, 
  3.991471792926789*^9, 3.9916340372450237`*^9, 3.9916378042279615`*^9, 
  3.991650986051161*^9},
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"23e0cf93-b526-4d66-ad5b-28cae1297dfb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefCovD", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"parallel derivative \"\>", "\[InvisibleSpace]", 
   RowBox[{"PDstat", "[", 
    RowBox[{"-", "\[Delta]"}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefCovD, ": Defining ", "parallel derivative ", 
   $CellContext`PDstat[-$CellContext`\[Delta]], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9913803789012947`*^9, 3.9913844998844957`*^9, 
  3.991384836750558*^9, 3.9914157366379933`*^9, 3.991454499478386*^9, 
  3.991468653674432*^9, 3.991470381853579*^9, 3.9914716107700863`*^9, 
  3.991471792926789*^9, 3.9916340372450237`*^9, 3.9916378042279615`*^9, 
  3.991650986217512*^9},
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"058b41f9-63c8-40fc-9feb-36bb64d6e044"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"vanishing torsion tensor \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"TorsionPDstat", "[", 
    RowBox[{"\[Delta]", ",", 
     RowBox[{"-", "\[Delta]1"}], ",", 
     RowBox[{"-", "\[Delta]2"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "vanishing torsion tensor ", 
   $CellContext`TorsionPDstat[$CellContext`\[Delta], -$CellContext`\[Delta]1, \
-$CellContext`\[Delta]2], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9913803789012947`*^9, 3.9913844998844957`*^9, 
  3.991384836750558*^9, 3.9914157366379933`*^9, 3.991454499478386*^9, 
  3.991468653674432*^9, 3.991470381853579*^9, 3.9914716107700863`*^9, 
  3.991471792926789*^9, 3.9916340372450237`*^9, 3.9916378042279615`*^9, 
  3.991650986383809*^9},
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"1e2dd6f8-f479-4d43-9b5c-d38d40834f27"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"symmetric Christoffel tensor \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"ChristoffelPDstat", "[", 
    RowBox[{"\[Delta]", ",", 
     RowBox[{"-", "\[Delta]1"}], ",", 
     RowBox[{"-", "\[Delta]2"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", 
   "symmetric Christoffel tensor ", 
   $CellContext`ChristoffelPDstat[$CellContext`\[Delta], -$CellContext`\
\[Delta]1, -$CellContext`\[Delta]2], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9913803789012947`*^9, 3.9913844998844957`*^9, 
  3.991384836750558*^9, 3.9914157366379933`*^9, 3.991454499478386*^9, 
  3.991468653674432*^9, 3.991470381853579*^9, 3.9914716107700863`*^9, 
  3.991471792926789*^9, 3.9916340372450237`*^9, 3.9916378042279615`*^9, 
  3.991650986553268*^9},
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"97619488-8f69-4239-9b3d-eda58bf1fa33"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"vanishing Riemann tensor \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"RiemannPDstat", "[", 
    RowBox[{
     RowBox[{"-", "\[Delta]"}], ",", 
     RowBox[{"-", "\[Delta]1"}], ",", 
     RowBox[{"-", "\[Delta]2"}], ",", "\[Delta]3"}], "]"}], 
   "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "vanishing Riemann tensor ", 
   $CellContext`RiemannPDstat[-$CellContext`\[Delta], \
-$CellContext`\[Delta]1, -$CellContext`\[Delta]2, $CellContext`\[Delta]3], 
   ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9913803789012947`*^9, 3.9913844998844957`*^9, 
  3.991384836750558*^9, 3.9914157366379933`*^9, 3.991454499478386*^9, 
  3.991468653674432*^9, 3.991470381853579*^9, 3.9914716107700863`*^9, 
  3.991471792926789*^9, 3.9916340372450237`*^9, 3.9916378042279615`*^9, 
  3.991650986733842*^9},
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"3cd9db97-e6d7-4647-bd7c-247d158fb2b0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"vanishing Ricci tensor \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"RicciPDstat", "[", 
    RowBox[{
     RowBox[{"-", "\[Delta]"}], ",", 
     RowBox[{"-", "\[Delta]1"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "vanishing Ricci tensor ", 
   $CellContext`RicciPDstat[-$CellContext`\[Delta], -$CellContext`\[Delta]1], 
   ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9913803789012947`*^9, 3.9913844998844957`*^9, 
  3.991384836750558*^9, 3.9914157366379933`*^9, 3.991454499478386*^9, 
  3.991468653674432*^9, 3.991470381853579*^9, 3.9914716107700863`*^9, 
  3.991471792926789*^9, 3.9916340372450237`*^9, 3.9916378042279615`*^9, 
  3.9916509869091716`*^9},
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"3045abbc-e21c-4f81-9f5d-19c47ba75a1c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"antisymmetric +1 density \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"etaUpstat", "[", 
    RowBox[{
    "\[Delta]", ",", "\[Delta]1", ",", "\[Delta]2", ",", "\[Delta]3"}], "]"}],
    "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "antisymmetric +1 density ", 
   $CellContext`etaUpstat[$CellContext`\[Delta], $CellContext`\[Delta]1, \
$CellContext`\[Delta]2, $CellContext`\[Delta]3], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9913803789012947`*^9, 3.9913844998844957`*^9, 
  3.991384836750558*^9, 3.9914157366379933`*^9, 3.991454499478386*^9, 
  3.991468653674432*^9, 3.991470381853579*^9, 3.9914716107700863`*^9, 
  3.991471792926789*^9, 3.9916340372450237`*^9, 3.9916378042279615`*^9, 
  3.991650987102853*^9},
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"a88e6376-9cd5-4e07-aec3-1cc5743de95c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"antisymmetric -1 density \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"etaDownstat", "[", 
    RowBox[{
     RowBox[{"-", "\[Delta]"}], ",", 
     RowBox[{"-", "\[Delta]1"}], ",", 
     RowBox[{"-", "\[Delta]2"}], ",", 
     RowBox[{"-", "\[Delta]3"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "antisymmetric -1 density ", 
   $CellContext`etaDownstat[-$CellContext`\[Delta], -$CellContext`\[Delta]1, \
-$CellContext`\[Delta]2, -$CellContext`\[Delta]3], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9913803789012947`*^9, 3.9913844998844957`*^9, 
  3.991384836750558*^9, 3.9914157366379933`*^9, 3.991454499478386*^9, 
  3.991468653674432*^9, 3.991470381853579*^9, 3.9914716107700863`*^9, 
  3.991471792926789*^9, 3.9916340372450237`*^9, 3.9916378042279615`*^9, 
  3.9916509872786646`*^9},
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"f984d1d7-53f7-4a78-bb82-90b038615c0d"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DefScalarFunction", "/@", 
  RowBox[{"{", 
   RowBox[{"f", ",", "\[CapitalOmega]"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.936767563939376*^9, 3.9367675825573*^9}, {
   3.9370248550790997`*^9, 3.9370248571975117`*^9}, {3.937025056799389*^9, 
   3.937025057199395*^9}, {3.9375579611104593`*^9, 3.937557985209516*^9}, {
   3.9430955196537437`*^9, 3.943095521116243*^9}, 3.991380384066637*^9, {
   3.991380756097025*^9, 3.991380756560837*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"79589abe-a432-4e54-8c94-fb791d8ee63e"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefScalarFunction", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"scalar function \"\>", "\[InvisibleSpace]", "f", 
   "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefScalarFunction, ": Defining ", 
   "scalar function ", $CellContext`f, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.991380384910293*^9, 3.991380757640998*^9, 
  3.9913845025831656`*^9, 3.991384873803005*^9, 3.991415739997619*^9, 
  3.991454626729665*^9, 3.99147038371133*^9, 3.9914718006569505`*^9, 
  3.9916340417964377`*^9, 3.991637807386029*^9, 3.9916509889377313`*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"60d649ea-8baf-46fc-86b5-a2a9a2a1a9ee"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefScalarFunction", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"scalar function \"\>", "\[InvisibleSpace]", 
   "\[CapitalOmega]", "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefScalarFunction, ": Defining ", 
   "scalar function ", $CellContext`\[CapitalOmega], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.991380384910293*^9, 3.991380757640998*^9, 
  3.9913845025831656`*^9, 3.991384873803005*^9, 3.991415739997619*^9, 
  3.991454626729665*^9, 3.99147038371133*^9, 3.9914718006569505`*^9, 
  3.9916340417964377`*^9, 3.991637807386029*^9, 3.991650989111084*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"0600a279-6df6-474d-abdc-6035d8cb0072"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"Null", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.9913803849429255`*^9, 3.9913807576943026`*^9, 
  3.991384502733223*^9, 3.991384873959963*^9, 3.9914157402017574`*^9, 
  3.9914546269080257`*^9, 3.9914703839346704`*^9, 3.991471800931052*^9, 
  3.99163404199485*^9, 3.9916378076345606`*^9, 3.991650989299063*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"ae749c17-5f11-413a-9e7e-6fe9cee9666c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DefConstantSymbol", "/@", 
  RowBox[{"{", "e", "}"}]}]], "Input",
 CellChangeTimes->{{3.9913805105640783`*^9, 3.991380515814478*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"b08c3264-6b11-45df-88ab-f4dc7394bc3b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", "e", 
   "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`e, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9913805164632587`*^9, 3.9913845060336494`*^9, 
  3.991384875075659*^9, 3.99141574083503*^9, 3.9914546282775974`*^9, 
  3.991470384089181*^9, 3.9914718016147337`*^9, 3.9916340429135714`*^9, 
  3.9916378088067226`*^9, 3.9916509901105857`*^9},
 CellLabel->
  "During evaluation of \
In[7]:=",ExpressionUUID->"a17ac7b2-55cb-448f-a949-014284e8c921"],

Cell[BoxData[
 RowBox[{"{", "Null", "}"}]], "Output",
 CellChangeTimes->{3.9913805165142674`*^9, 3.9913845060926623`*^9, 
  3.991384875140902*^9, 3.991415740912388*^9, 3.991454628352213*^9, 
  3.99147038418882*^9, 3.9914718017126694`*^9, 3.991634043008421*^9, 
  3.991637808924619*^9, 3.9916509903045444`*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"0d7db8ef-af9f-4c4d-9f85-e9877fa9f898"]
}, Open  ]],

Cell["Explicitly writing the metric (eq. (4) from the work)", "Text",
 CellChangeTimes->{{3.991650325353237*^9, 3.991650354118328*^9}, {
  3.991650585826157*^9, 3.991650612278138*^9}, {3.991650665546344*^9, 
  3.991650774633686*^9}, {3.9916508396859236`*^9, 3.9916508528089323`*^9}, {
  3.9916509911592245`*^9, 
  3.9916509918294644`*^9}},ExpressionUUID->"b0f67085-160f-4f18-9e32-\
4becbb4bfc18"],

Cell[BoxData[
 RowBox[{
  RowBox[{"g", "=", 
   RowBox[{"HeadOfTensor", "[", 
    RowBox[{
     RowBox[{"FromBasisExpand", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         FractionBox["1", 
          SuperscriptBox[
           RowBox[{"\[CapitalOmega]", "[", 
            RowBox[{
             RowBox[{"r", "[", "]"}], ",", 
             RowBox[{"x", "[", "]"}]}], "]"}], "2"]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"f", "[", 
              RowBox[{"r", "[", "]"}], "]"}]}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"PD", "[", 
               RowBox[{"-", "\[Mu]"}], "]"}], "[", 
              RowBox[{"t", "[", "]"}], "]"}], ")"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"PD", "[", 
               RowBox[{"-", "\[Nu]"}], "]"}], "[", 
              RowBox[{"t", "[", "]"}], "]"}], ")"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"f", "[", 
              RowBox[{"r", "[", "]"}], "]"}]], 
            RowBox[{
             RowBox[{"PD", "[", 
              RowBox[{"-", "\[Mu]"}], "]"}], "[", 
             RowBox[{"r", "[", "]"}], "]"}], 
            RowBox[{
             RowBox[{"PD", "[", 
              RowBox[{"-", "\[Nu]"}], "]"}], "[", 
             RowBox[{"r", "[", "]"}], "]"}]}], "+", 
           RowBox[{
            FractionBox[
             SuperscriptBox[
              RowBox[{"r", "[", "]"}], "2"], 
             RowBox[{"1", "-", 
              SuperscriptBox[
               RowBox[{"x", "[", "]"}], "2"]}]], 
            RowBox[{
             RowBox[{"PD", "[", 
              RowBox[{"-", "\[Mu]"}], "]"}], "[", 
             RowBox[{"x", "[", "]"}], "]"}], 
            RowBox[{
             RowBox[{"PD", "[", 
              RowBox[{"-", "\[Nu]"}], "]"}], "[", 
             RowBox[{"x", "[", "]"}], "]"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"r", "[", "]"}], "2"], 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox[
            RowBox[{"x", "[", "]"}], "2"]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"PD", "[", 
            RowBox[{"-", "\[Mu]"}], "]"}], "[", 
           RowBox[{"\[Phi]", "[", "]"}], "]"}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"PD", "[", 
            RowBox[{"-", "\[Nu]"}], "]"}], "[", 
           RowBox[{"\[Phi]", "[", "]"}], "]"}], ")"}]}]}], "//", 
       "FullSimplify"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "\[Mu]"}], ",", 
       RowBox[{"-", "\[Nu]"}]}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.936767627082164*^9, 3.93676763230752*^9}, {
   3.936767707343444*^9, 3.936767711903141*^9}, {3.936767901680854*^9, 
   3.9367679126099577`*^9}, {3.936768006948866*^9, 3.936768011177999*^9}, {
   3.9367682162701387`*^9, 3.936768218467771*^9}, {3.93676829192024*^9, 
   3.93676830821482*^9}, {3.9367684123841476`*^9, 3.936768423999063*^9}, 
   3.936768614365716*^9, {3.936772893186215*^9, 3.9367728976512012`*^9}, {
   3.9370248926383123`*^9, 3.9370249487555733`*^9}, {3.937043240472227*^9, 
   3.9370432526653137`*^9}, {3.9375579746163797`*^9, 3.937557989569907*^9}, {
   3.9390316628093467`*^9, 3.9390316885399823`*^9}, {3.9390319698960886`*^9, 
   3.9390319946013794`*^9}, {3.9390320841070633`*^9, 3.939032088230203*^9}, {
   3.9390321578266325`*^9, 3.939032162890842*^9}, {3.9390333236837482`*^9, 
   3.9390333326759715`*^9}, {3.9390339346311374`*^9, 3.939033950038105*^9}, {
   3.939034051869868*^9, 3.9390340694155493`*^9}, {3.9430955425863447`*^9, 
   3.9430955728979435`*^9}, {3.9450799199277954`*^9, 
   3.9450799599823313`*^9}, {3.964441289820141*^9, 3.9644413008557353`*^9}, {
   3.966917026728158*^9, 3.9669170322424555`*^9}, {3.9669172220939226`*^9, 
   3.9669172548443937`*^9}, {3.9689067403167543`*^9, 3.968906765999763*^9}, {
   3.9689070690063543`*^9, 3.968907115101971*^9}, {3.9690910566031885`*^9, 
   3.9690911079581385`*^9}, {3.9857675550959997`*^9, 3.985767588722039*^9}, {
   3.986293593270008*^9, 3.986293600071334*^9}, {3.986358907637663*^9, 
   3.9863589266106853`*^9}, {3.986816132652763*^9, 3.986816134124445*^9}, {
   3.9868185734228477`*^9, 3.986818574910021*^9}, {3.9913804636072335`*^9, 
   3.991380549944957*^9}, {3.991380731161542*^9, 3.991380753745388*^9}, {
   3.991380990656947*^9, 3.9913809957568192`*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"f7e748b3-e44f-4d4c-a5d2-fa93e5b3afed"],

Cell[BoxData[
 RowBox[{
  RowBox[{"cd", "=", 
   RowBox[{"CovDOfMetric", "[", "g", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.937025244491016*^9, 3.9370252584748173`*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"e34f2d5c-1a90-4be7-a8f5-4605195690ef"],

Cell["\<\
Setting the electromagnetic field (here we consider only the case of magnetic \
universe, but the electric counterpart can be easily found)\
\>", "Text",
 CellChangeTimes->{{3.991650325353237*^9, 3.991650354118328*^9}, {
  3.991650585826157*^9, 3.991650612278138*^9}, {3.991650665546344*^9, 
  3.991650774633686*^9}, {3.9916508396859236`*^9, 
  3.991650901281864*^9}},ExpressionUUID->"450079e3-577e-4441-92c4-\
bc8b57e6a723"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"A\[Tau]0", "[", 
    RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"e", " ", "r", " ", "x"}], 
     SuperscriptBox[
      RowBox[{"\[CapitalOmega]", "[", 
       RowBox[{"r", ",", "x"}], "]"}], 
      RowBox[{"1", "/", "2"}]]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9671222235257754`*^9, 3.9671222640858264`*^9}, {
   3.9671800826272326`*^9, 3.9671801269032307`*^9}, 3.9671805444767823`*^9, 
   3.9671829653406715`*^9, {3.968906929604046*^9, 3.9689069387494535`*^9}, {
   3.9690911611015615`*^9, 3.9690911637587023`*^9}, {3.985767615104504*^9, 
   3.9857676369628534`*^9}, {3.9862691745461893`*^9, 
   3.9862691748308287`*^9}, {3.986269524990339*^9, 3.9862695262251525`*^9}, {
   3.9862936296819243`*^9, 3.98629365178512*^9}, {3.986300903703681*^9, 
   3.986300926832734*^9}, {3.9868173491659727`*^9, 3.986817360917267*^9}, 
   3.986818276015561*^9, 3.986821380095025*^9, {3.9868922501677637`*^9, 
   3.9868922611018405`*^9}, 3.991378662854455*^9, 3.9913786928702655`*^9, {
   3.991380882242221*^9, 3.9913809262413683`*^9}, {3.991380984039857*^9, 
   3.9913809877667904`*^9}, {3.991381047326406*^9, 3.9913810483339715`*^9}, {
   3.991381108432037*^9, 3.991381109373082*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"0d30f063-756a-4c49-a87a-0c9b35b49ccb"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"A\[Phi]0", "[", 
    RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"\[CapitalOmega]", "[", 
        RowBox[{"r", ",", "x"}], "]"}], 
       RowBox[{"1", "/", "2"}]], "-", "1"}], "e"]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.991383722212875*^9, 3.9913837369306126`*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"9fb7d1e0-6ea4-4729-9e5c-dcb470619e9c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Af", "=", 
   RowBox[{"CTensor", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", 
       RowBox[{"A\[Phi]0", "[", 
        RowBox[{
         RowBox[{"r", "[", "]"}], ",", 
         RowBox[{"x", "[", "]"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"-", "stat"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.950684759576977*^9, 3.950684887852624*^9}, {
   3.9506849745572257`*^9, 3.9506850186563454`*^9}, {3.9506850597939873`*^9, 
   3.95068506083138*^9}, 3.96329035783001*^9, 3.96329553844249*^9, {
   3.963306278343268*^9, 3.963306295113907*^9}, {3.963306482256837*^9, 
   3.963306490379906*^9}, {3.964441317289449*^9, 3.9644413482481966`*^9}, 
   3.9644460180276556`*^9, 3.964446284018772*^9, 3.964446333023621*^9, {
   3.9671805543030076`*^9, 3.9671805735421934`*^9}, 3.9913809439428234`*^9, {
   3.9913837424388046`*^9, 3.9913837470967073`*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"0aeb6343-01a1-4a4e-85d9-b52c5f21909e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Ar", "=", 
   RowBox[{"HeadOfTensor", "[", 
    RowBox[{
     RowBox[{"FromBasisExpand", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Af", "[", 
           RowBox[{"-", "\[Mu]"}], "]"}], "//", "Simplify"}], "//", 
         "TrigToExp"}], "//", "ExpandAll"}], "//", "FullSimplify"}], "]"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"-", "\[Mu]"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9670950293488884`*^9, 3.9670950771531134`*^9}, 
   3.986301496615308*^9, 3.991380948891387*^9},
 CellLabel->"In[13]:=",ExpressionUUID->"74b3d23d-3325-48d7-8ae6-ebfb4f7f8035"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Fr", "=", 
   RowBox[{"HeadOfTensor", "[", 
    RowBox[{
     RowBox[{"FromBasisExpand", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"cd", "[", 
           RowBox[{"-", "\[Mu]"}], "]"}], "[", 
          RowBox[{"Ar", "[", 
           RowBox[{"-", "\[Nu]"}], "]"}], "]"}], "-", 
         RowBox[{
          RowBox[{"cd", "[", 
           RowBox[{"-", "\[Nu]"}], "]"}], "[", 
          RowBox[{"Ar", "[", 
           RowBox[{"-", "\[Mu]"}], "]"}], "]"}]}], ")"}], "//", "Simplify"}], 
      "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "\[Mu]"}], ",", 
       RowBox[{"-", "\[Nu]"}]}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.950685027567278*^9, 3.9506850297039404`*^9}, {
   3.9632903611220975`*^9, 3.9632903642123966`*^9}, 3.964505235647563*^9, {
   3.964506405157819*^9, 3.9645064064058895`*^9}, {3.9670950822892103`*^9, 
   3.9670950859358945`*^9}, 3.9671807942889743`*^9, {3.9671849719223194`*^9, 
   3.967184980395115*^9}, {3.9675231721696424`*^9, 3.967523173477106*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"1c289ee5-38ec-4d0d-a4f5-9d2e7e89c4cc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"T", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"8", "\[Pi]"}]], 
    RowBox[{"HeadOfTensor", "[", 
     RowBox[{
      RowBox[{"FromBasisExpand", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Fr", "[", 
          RowBox[{
           RowBox[{"-", "\[Mu]"}], ",", 
           RowBox[{"-", "\[Rho]"}]}], "]"}], 
         RowBox[{"Fr", "[", 
          RowBox[{
           RowBox[{"-", "\[Nu]"}], ",", "\[Rho]"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["1", "4"], 
         RowBox[{"g", "[", 
          RowBox[{
           RowBox[{"-", "\[Mu]"}], ",", 
           RowBox[{"-", "\[Nu]"}]}], "]"}], 
         RowBox[{"Fr", "[", 
          RowBox[{
           RowBox[{"-", "\[Rho]"}], ",", 
           RowBox[{"-", "\[Delta]"}]}], "]"}], 
         RowBox[{"Fr", "[", 
          RowBox[{"\[Rho]", ",", "\[Delta]"}], "]"}]}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "\[Mu]"}], ",", 
        RowBox[{"-", "\[Nu]"}]}], "}"}]}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.964506017418*^9, 3.9645060866847067`*^9}, {
  3.9645061206358275`*^9, 3.9645061528907967`*^9}, {3.9670951556170397`*^9, 
  3.967095161604805*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"8b7c08f3-c469-4350-af2b-397c12cf8c1c"],

Cell["Checking Einstein equations", "Text",
 CellChangeTimes->{{3.991650325353237*^9, 3.991650354118328*^9}, {
  3.991650585826157*^9, 3.991650612278138*^9}, {3.991650665546344*^9, 
  3.991650774633686*^9}, {3.9916508396859236`*^9, 
  3.9916509210013237`*^9}},ExpressionUUID->"1b665a02-785f-493f-ac59-\
60a3eda51913"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Einstein", "[", "cd", "]"}], "[", 
      RowBox[{
       RowBox[{"-", "\[Mu]"}], ",", 
       RowBox[{"-", "\[Nu]"}]}], "]"}], "-", 
     RowBox[{"16", " ", "\[Pi]", " ", 
      RowBox[{"T", "[", 
       RowBox[{
        RowBox[{"-", "\[Mu]"}], ",", 
        RowBox[{"-", "\[Nu]"}]}], "]"}]}]}], "/.", 
    RowBox[{"f", "->", 
     RowBox[{"Function", "[", 
      RowBox[{"r", ",", 
       RowBox[{"1", "-", 
        RowBox[{
         SuperscriptBox["e", "2"], 
         SuperscriptBox["r", "2"]}]}]}], "]"}]}]}], "/.", 
   RowBox[{"\[CapitalOmega]", "->", 
    RowBox[{"Function", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"r", ",", "x"}], "}"}], ",", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{
         SuperscriptBox["e", "2"], 
         SuperscriptBox["r", "2"], 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["x", "2"]}], ")"}]}]}], ")"}]}], "]"}]}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.9913810906388054`*^9, 3.991381096122487*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"f28a5e26-0b7b-48b9-9ec6-e899a04063ab"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.9913810969378433`*^9, 3.9913811141496716`*^9}, 
   3.99138375438992*^9, 3.9914157535255613`*^9, 3.99147039349911*^9, 
   3.991471809597474*^9, 3.9916340543248777`*^9, 3.991651002586996*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"59a842bc-a5a9-4a73-a8e3-23de7500cab8"]
}, Open  ]],

Cell["Setting tetrad (4-5) from the Comment", "Text",
 CellChangeTimes->{{3.991650325353237*^9, 3.991650354118328*^9}, {
  3.991650585826157*^9, 3.991650612278138*^9}, {3.991650665546344*^9, 
  3.991650774633686*^9}, {3.9916508396859236`*^9, 
  3.991650957259506*^9}},ExpressionUUID->"3612792d-7bf6-4095-a214-\
f0c7cda731e7"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"e0", "=", 
   RowBox[{"CTensor", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{"\[CapitalOmega]", "[", 
         RowBox[{
          RowBox[{"r", "[", "]"}], ",", 
          RowBox[{"x", "[", "]"}]}], "]"}], 
        SqrtBox[
         RowBox[{"f", "[", 
          RowBox[{"r", "[", "]"}], "]"}]]], ",", "0", ",", "0", ",", "0"}], 
      "}"}], ",", 
     RowBox[{"{", "stat", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"e1", "=", 
   RowBox[{"CTensor", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
        RowBox[{"\[CapitalOmega]", "[", 
         RowBox[{
          RowBox[{"r", "[", "]"}], ",", 
          RowBox[{"x", "[", "]"}]}], "]"}], 
        SqrtBox[
         RowBox[{"f", "[", 
          RowBox[{"r", "[", "]"}], "]"}]]}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", "stat", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"e2", "=", 
   RowBox[{"CTensor", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{
        RowBox[{"\[CapitalOmega]", "[", 
         RowBox[{
          RowBox[{"r", "[", "]"}], ",", 
          RowBox[{"x", "[", "]"}]}], "]"}], 
        FractionBox[
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox[
            RowBox[{"x", "[", "]"}], "2"]}]], 
         RowBox[{"r", "[", "]"}]]}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", "stat", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"e3", "=", 
   RowBox[{"CTensor", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{
          RowBox[{"r", "[", "]"}], 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox[
             RowBox[{"x", "[", "]"}], "2"]}]]}]]}]}], "}"}], ",", 
     RowBox[{"{", "stat", "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.937028852626112*^9, 3.937028864585739*^9}, {
  3.937028996168387*^9, 3.93702905246778*^9}, {3.9370290918590593`*^9, 
  3.937029219144841*^9}, {3.937029263058709*^9, 3.937029275586604*^9}, {
  3.937043307682489*^9, 3.937043330083867*^9}, {3.937558044420542*^9, 
  3.937558072760915*^9}, {3.9390342236563025`*^9, 3.939034236989086*^9}, {
  3.9450800917391925`*^9, 3.9450801472833276`*^9}, {3.9869792456532936`*^9, 
  3.986979344878948*^9}, {3.9896825490696177`*^9, 3.9896825502383156`*^9}, {
  3.9913811708105345`*^9, 3.9913812859644947`*^9}},
 CellLabel->"In[17]:=",
 CellID->200807809,ExpressionUUID->"f18b21e5-1635-499c-84e6-96e451404f46"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tetrad", "=", 
   RowBox[{"{", 
    RowBox[{"e0", ",", "e1", ",", "e2", ",", "e3"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9430948194417853`*^9, 3.943094833262271*^9}},
 CellLabel->"In[21]:=",
 CellID->336523441,ExpressionUUID->"e65060f2-d8dd-4708-9b1b-fb0d8da6c3f6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"g", "[", 
         RowBox[{
          RowBox[{"-", "\[Mu]"}], ",", 
          RowBox[{"-", "\[Nu]"}]}], "]"}], 
        RowBox[{
         RowBox[{"tetrad", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "[", "\[Mu]", "]"}], 
        RowBox[{
         RowBox[{"tetrad", "[", 
          RowBox[{"[", "j", "]"}], "]"}], "[", "\[Nu]", "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}], "//", 
   "FullSimplify"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.937029054530693*^9, 3.937029071636425*^9}, {
  3.93702922645234*^9, 3.937029258052121*^9}, {3.937043353996202*^9, 
  3.9370433906199093`*^9}, {3.939034241590708*^9, 3.939034273633036*^9}, {
  3.9430948368804297`*^9, 3.943094889588621*^9}},
 CellLabel->"In[22]:=",
 CellID->144804155,ExpressionUUID->"cd9107a1-2ce5-41a8-9f68-0c6111fe139b"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", "1"}], "0", "0", "0"},
     {"0", "1", "0", "0"},
     {"0", "0", "1", "0"},
     {"0", "0", "0", "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.991381262482088*^9, 3.9913812872944613`*^9}, 
   3.991384900911152*^9, 3.991415760421338*^9, 3.9914546485788956`*^9, 
   3.991470411578872*^9, 3.9914718114061337`*^9, 3.9916340570528917`*^9, 
   3.991651006513453*^9},
 CellLabel->
  "Out[22]//MatrixForm=",ExpressionUUID->"7e0b8f0b-0998-4475-8ceb-\
4b96476897a9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DefConstantSymbol", "/@", 
  RowBox[{"{", "i", "}"}]}]], "Input",
 CellChangeTimes->{{3.981908515645196*^9, 3.981908525222056*^9}},
 CellLabel->"In[23]:=",
 CellID->175784264,ExpressionUUID->"3027dccd-223e-441b-bd28-9079a14a7d2b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", "i", 
   "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`i, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.991381318092574*^9, 3.9913849016935587`*^9, 
  3.9914157612723594`*^9, 3.9914546499460516`*^9, 3.9914704122673006`*^9, 
  3.9914718126348343`*^9, 3.9916340584764605`*^9, 3.9916510074020824`*^9},
 CellLabel->
  "During evaluation of \
In[23]:=",ExpressionUUID->"faf33257-1a5d-4df4-be05-c89d3578fc6f"],

Cell[BoxData[
 RowBox[{"{", "Null", "}"}]], "Output",
 CellChangeTimes->{3.991381318134687*^9, 3.991384901761833*^9, 
  3.9914157613673697`*^9, 3.9914546500219717`*^9, 3.991470412352431*^9, 
  3.9914718127275515`*^9, 3.99163405857108*^9, 3.9916510075708523`*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"bf0f0a70-c8c2-496a-b7ce-07d71dfe0746"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"kn", "=", 
   RowBox[{
    FractionBox["1", 
     SqrtBox["2"]], 
    RowBox[{"(", 
     RowBox[{"e0", "+", "e1"}], ")"}]}]}], ";", " ", 
  RowBox[{"ln", "=", 
   RowBox[{
    FractionBox["1", 
     SqrtBox["2"]], 
    RowBox[{"(", 
     RowBox[{"e0", "-", "e1"}], ")"}]}]}], ";", " ", 
  RowBox[{"mn", "=", 
   RowBox[{
    FractionBox["1", 
     SqrtBox["2"]], 
    RowBox[{"(", 
     RowBox[{"e3", "+", 
      RowBox[{"i", " ", "e2"}]}], ")"}]}]}], ";", " ", 
  RowBox[{"mnc", "=", 
   RowBox[{
    FractionBox["1", 
     SqrtBox["2"]], 
    RowBox[{"(", 
     RowBox[{"e3", "-", 
      RowBox[{"i", " ", "e2"}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.937029310414301*^9, 3.9370293856088448`*^9}, {
  3.937029681003583*^9, 3.937029683926724*^9}, {3.9376452218116426`*^9, 
  3.937645226962268*^9}, {3.9819085290721855`*^9, 3.981908530399989*^9}, {
  3.98697970640845*^9, 3.986979712395519*^9}},
 CellLabel->"In[24]:=",
 CellID->139699579,ExpressionUUID->"ebe51686-4412-4911-ae9e-2c6b038f3bf5"],

Cell["Checking that this tetrad really gives eqs. (4-5)", "Text",
 CellChangeTimes->{{3.991650325353237*^9, 3.991650354118328*^9}, {
  3.991650585826157*^9, 3.991650612278138*^9}, {3.991650665546344*^9, 
  3.991650774633686*^9}, {3.9916508396859236`*^9, 3.991650957259506*^9}, {
  3.991651017128745*^9, 
  3.991651029524623*^9}},ExpressionUUID->"515b0f58-f452-4946-a692-\
d4265f4b07bc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"kn", "[", 
  RowBox[{"-", "\[Mu]"}], "]"}]], "Input",
 CellChangeTimes->{{3.9916340698490515`*^9, 3.9916341167702007`*^9}, {
  3.991651033731721*^9, 3.991651035582096*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"7ec94b54-3287-45e4-b5fc-707f3f2af587"],

Cell[BoxData[
 InterpretationBox[
  StyleBox[GridBox[{
     {
      StyleBox[GridBox[{
         {
          TagBox[
           TooltipBox[
            RowBox[{"-", 
             FractionBox[
              SqrtBox[
               RowBox[{
                InterpretationBox[
                 StyleBox["f",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`f,
                 Editable->False], "[", 
                InterpretationBox[
                 StyleBox["r",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`r[],
                 Editable->False], "]"}]], 
              RowBox[{
               SqrtBox["2"], " ", 
               RowBox[{
                InterpretationBox[
                 StyleBox["\[CapitalOmega]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[CapitalOmega],
                 Editable->False], "[", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["r",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`r[],
                  Editable->False], ",", 
                 InterpretationBox[
                  StyleBox["x",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`x[],
                  Editable->False]}], "]"}]}]]}],
            RowBox[{
              RowBox[{"{", "1", "}"}], "\[Rule]", 
              RowBox[{"-", 
                FractionBox[
                 SqrtBox[
                  RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"f"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`f, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "r", AutoSpacing -> False, ShowAutoStyles -> False], 
                    $CellContext`r[], Editable -> False], "]"}]], 
                 RowBox[{
                   SqrtBox["2"], " ", 
                   RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\[CapitalOmega]"}], AutoSpacing -> False, 
                    ShowAutoStyles -> False], $CellContext`\[CapitalOmega], 
                    Editable -> False], "[", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    "r", AutoSpacing -> False, ShowAutoStyles -> False], 
                    $CellContext`r[], Editable -> False], ",", 
                    InterpretationBox[
                    StyleBox[
                    "x", AutoSpacing -> False, ShowAutoStyles -> False], 
                    $CellContext`x[], Editable -> False]}], "]"}]}]]}]}]],
           Annotation[#, {1} -> -2^Rational[-1, 2] $CellContext`f[
                $CellContext`r[]]^Rational[1, 2]/$CellContext`\[CapitalOmega][
              $CellContext`r[], 
              $CellContext`x[]], "Tooltip"]& ]},
         {
          TagBox[
           TooltipBox[
            FractionBox["1", 
             RowBox[{
              SqrtBox["2"], " ", 
              SqrtBox[
               RowBox[{
                InterpretationBox[
                 StyleBox["f",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`f,
                 Editable->False], "[", 
                InterpretationBox[
                 StyleBox["r",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`r[],
                 Editable->False], "]"}]], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["\[CapitalOmega]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[CapitalOmega],
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["r",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`r[],
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["x",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`x[],
                 Editable->False]}], "]"}]}]],
            RowBox[{
              RowBox[{"{", "2", "}"}], "\[Rule]", 
              FractionBox["1", 
               RowBox[{
                 SqrtBox["2"], " ", 
                 SqrtBox[
                  RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"f"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`f, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "r", AutoSpacing -> False, ShowAutoStyles -> False], 
                    $CellContext`r[], Editable -> False], "]"}]], " ", 
                 RowBox[{
                   InterpretationBox[
                    StyleBox[
                    RowBox[{"\[CapitalOmega]"}], AutoSpacing -> False, 
                    ShowAutoStyles -> False], $CellContext`\[CapitalOmega], 
                    Editable -> False], "[", 
                   RowBox[{
                    InterpretationBox[
                    StyleBox[
                    "r", AutoSpacing -> False, ShowAutoStyles -> False], 
                    $CellContext`r[], Editable -> False], ",", 
                    InterpretationBox[
                    StyleBox[
                    "x", AutoSpacing -> False, ShowAutoStyles -> False], 
                    $CellContext`x[], Editable -> False]}], "]"}]}]]}]],
           Annotation[#, {2} -> 2^Rational[-1, 2] $CellContext`f[
                $CellContext`r[]]^Rational[-1, 2]/$CellContext`\[CapitalOmega][
              $CellContext`r[], 
              $CellContext`x[]], "Tooltip"]& ]},
         {
          TagBox[
           TooltipBox["0",
            RowBox[{
              RowBox[{"{", "3", "}"}], "\[Rule]", "0"}]],
           Annotation[#, {3} -> 0, "Tooltip"]& ]},
         {
          TagBox[
           TooltipBox["0",
            RowBox[{
              RowBox[{"{", "4", "}"}], "\[Rule]", "0"}]],
           Annotation[#, {4} -> 0, "Tooltip"]& ]}
        },
        AutoDelete->False,
        GridBoxDividers->{
         "ColumnsIndexed" -> {
           1 -> RGBColor[1, 0, 0], 2 -> RGBColor[1, 0, 0]}}],
       FontSize->Small], 
      StyleBox[GridBox[{
         {" "},
         {"\[Mu]"}
        },
        GridBoxSpacings->{"Columns" -> {
            Offset[0.], {
             Offset[0.034999999999999996`]}, 
            Offset[0.]}, "Rows" -> {{
             Offset[0.]}}}],
       FontSize->Rational[39, 4]]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.034999999999999996`]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}],
   ShowAutoStyles->False,
   AutoSpacing->False],
  xAct`xCoba`CTensor[{-2^Rational[-1, 2] $CellContext`f[
       $CellContext`r[]]^Rational[1, 2]/$CellContext`\[CapitalOmega][
     $CellContext`r[], 
     $CellContext`x[]], 2^Rational[-1, 2] $CellContext`f[
       $CellContext`r[]]^Rational[-1, 2]/$CellContext`\[CapitalOmega][
     $CellContext`r[], 
     $CellContext`x[]], 0, 0}, {-$CellContext`stat}, 0][-$CellContext`\[Mu]],
  Editable->False]], "Output",
 CellChangeTimes->{{3.991634073072111*^9, 3.991634117566795*^9}, {
  3.9916510090650377`*^9, 3.991651036046791*^9}},
 CellLabel->"Out[26]=",ExpressionUUID->"9de31a93-bacf-4975-9b30-ab83541e9f16"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ln", "[", 
  RowBox[{"-", "\[Mu]"}], "]"}]], "Input",
 CellChangeTimes->{3.991651040330228*^9},
 CellLabel->"In[27]:=",ExpressionUUID->"cbc8fd90-e6df-448a-809b-6cee7c9b21c2"],

Cell[BoxData[
 InterpretationBox[
  StyleBox[GridBox[{
     {
      StyleBox[GridBox[{
         {
          TagBox[
           TooltipBox[
            RowBox[{"-", 
             FractionBox[
              SqrtBox[
               RowBox[{
                InterpretationBox[
                 StyleBox["f",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`f,
                 Editable->False], "[", 
                InterpretationBox[
                 StyleBox["r",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`r[],
                 Editable->False], "]"}]], 
              RowBox[{
               SqrtBox["2"], " ", 
               RowBox[{
                InterpretationBox[
                 StyleBox["\[CapitalOmega]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[CapitalOmega],
                 Editable->False], "[", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["r",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`r[],
                  Editable->False], ",", 
                 InterpretationBox[
                  StyleBox["x",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`x[],
                  Editable->False]}], "]"}]}]]}],
            RowBox[{
              RowBox[{"{", "1", "}"}], "\[Rule]", 
              RowBox[{"-", 
                FractionBox[
                 SqrtBox[
                  RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"f"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`f, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "r", AutoSpacing -> False, ShowAutoStyles -> False], 
                    $CellContext`r[], Editable -> False], "]"}]], 
                 RowBox[{
                   SqrtBox["2"], " ", 
                   RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\[CapitalOmega]"}], AutoSpacing -> False, 
                    ShowAutoStyles -> False], $CellContext`\[CapitalOmega], 
                    Editable -> False], "[", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    "r", AutoSpacing -> False, ShowAutoStyles -> False], 
                    $CellContext`r[], Editable -> False], ",", 
                    InterpretationBox[
                    StyleBox[
                    "x", AutoSpacing -> False, ShowAutoStyles -> False], 
                    $CellContext`x[], Editable -> False]}], "]"}]}]]}]}]],
           Annotation[#, {1} -> -2^Rational[-1, 2] $CellContext`f[
                $CellContext`r[]]^Rational[1, 2]/$CellContext`\[CapitalOmega][
              $CellContext`r[], 
              $CellContext`x[]], "Tooltip"]& ]},
         {
          TagBox[
           TooltipBox[
            RowBox[{"-", 
             FractionBox["1", 
              RowBox[{
               SqrtBox["2"], " ", 
               SqrtBox[
                RowBox[{
                 InterpretationBox[
                  StyleBox["f",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`f,
                  Editable->False], "[", 
                 InterpretationBox[
                  StyleBox["r",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`r[],
                  Editable->False], "]"}]], " ", 
               RowBox[{
                InterpretationBox[
                 StyleBox["\[CapitalOmega]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[CapitalOmega],
                 Editable->False], "[", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["r",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`r[],
                  Editable->False], ",", 
                 InterpretationBox[
                  StyleBox["x",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`x[],
                  Editable->False]}], "]"}]}]]}],
            RowBox[{
              RowBox[{"{", "2", "}"}], "\[Rule]", 
              RowBox[{"-", 
                FractionBox["1", 
                 RowBox[{
                   SqrtBox["2"], " ", 
                   SqrtBox[
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"f"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`f, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "r", AutoSpacing -> False, ShowAutoStyles -> False], 
                    $CellContext`r[], Editable -> False], "]"}]], " ", 
                   RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\[CapitalOmega]"}], AutoSpacing -> False, 
                    ShowAutoStyles -> False], $CellContext`\[CapitalOmega], 
                    Editable -> False], "[", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    "r", AutoSpacing -> False, ShowAutoStyles -> False], 
                    $CellContext`r[], Editable -> False], ",", 
                    InterpretationBox[
                    StyleBox[
                    "x", AutoSpacing -> False, ShowAutoStyles -> False], 
                    $CellContext`x[], Editable -> False]}], "]"}]}]]}]}]],
           Annotation[#, {2} -> -2^Rational[-1, 2] $CellContext`f[
                $CellContext`r[]]^Rational[-1, 2]/$CellContext`\[CapitalOmega][
              $CellContext`r[], 
              $CellContext`x[]], "Tooltip"]& ]},
         {
          TagBox[
           TooltipBox["0",
            RowBox[{
              RowBox[{"{", "3", "}"}], "\[Rule]", "0"}]],
           Annotation[#, {3} -> 0, "Tooltip"]& ]},
         {
          TagBox[
           TooltipBox["0",
            RowBox[{
              RowBox[{"{", "4", "}"}], "\[Rule]", "0"}]],
           Annotation[#, {4} -> 0, "Tooltip"]& ]}
        },
        AutoDelete->False,
        GridBoxDividers->{
         "ColumnsIndexed" -> {
           1 -> RGBColor[1, 0, 0], 2 -> RGBColor[1, 0, 0]}}],
       FontSize->Small], 
      StyleBox[GridBox[{
         {" "},
         {"\[Mu]"}
        },
        GridBoxSpacings->{"Columns" -> {
            Offset[0.], {
             Offset[0.034999999999999996`]}, 
            Offset[0.]}, "Rows" -> {{
             Offset[0.]}}}],
       FontSize->Rational[39, 4]]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.034999999999999996`]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}],
   ShowAutoStyles->False,
   AutoSpacing->False],
  xAct`xCoba`CTensor[{-2^Rational[-1, 2] $CellContext`f[
       $CellContext`r[]]^Rational[1, 2]/$CellContext`\[CapitalOmega][
     $CellContext`r[], 
     $CellContext`x[]], -2^Rational[-1, 2] $CellContext`f[
       $CellContext`r[]]^Rational[-1, 2]/$CellContext`\[CapitalOmega][
     $CellContext`r[], 
     $CellContext`x[]], 0, 0}, {-$CellContext`stat}, 0][-$CellContext`\[Mu]],
  Editable->False]], "Output",
 CellChangeTimes->{3.9916510408106813`*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"2c5e19ba-8269-4455-b828-509f32817df9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"mn", "[", 
  RowBox[{"-", "\[Mu]"}], "]"}]], "Input",
 CellChangeTimes->{3.9916510437141733`*^9},
 CellLabel->"In[28]:=",ExpressionUUID->"b02ecd17-2081-43fe-8c7c-8342c96d64d1"],

Cell[BoxData[
 InterpretationBox[
  StyleBox[GridBox[{
     {
      StyleBox[GridBox[{
         {
          TagBox[
           TooltipBox["0",
            RowBox[{
              RowBox[{"{", "1", "}"}], "\[Rule]", "0"}]],
           Annotation[#, {1} -> 0, "Tooltip"]& ]},
         {
          TagBox[
           TooltipBox["0",
            RowBox[{
              RowBox[{"{", "2", "}"}], "\[Rule]", "0"}]],
           Annotation[#, {2} -> 0, "Tooltip"]& ]},
         {
          TagBox[
           TooltipBox[
            FractionBox[
             RowBox[{
              InterpretationBox[
               StyleBox["i",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`i,
               Editable->False], " ", 
              InterpretationBox[
               StyleBox["r",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`r[],
               Editable->False]}], 
             RowBox[{
              SqrtBox[
               RowBox[{"2", "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["x",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`x[],
                   Editable->False], "2"]}]}]], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["\[CapitalOmega]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[CapitalOmega],
                Editable->False], "[", 
               RowBox[{
                InterpretationBox[
                 StyleBox["r",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`r[],
                 Editable->False], ",", 
                InterpretationBox[
                 StyleBox["x",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`x[],
                 Editable->False]}], "]"}]}]],
            RowBox[{
              RowBox[{"{", "3", "}"}], "\[Rule]", 
              FractionBox[
               RowBox[{
                 InterpretationBox[
                  StyleBox[
                   RowBox[{"i"}], AutoSpacing -> False, ShowAutoStyles -> 
                   False], $CellContext`i, Editable -> False], " ", 
                 InterpretationBox[
                  StyleBox[
                  "r", AutoSpacing -> False, ShowAutoStyles -> False], 
                  $CellContext`r[], Editable -> False]}], 
               RowBox[{
                 SqrtBox[
                  RowBox[{"2", "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox[
                    "x", AutoSpacing -> False, ShowAutoStyles -> False], 
                    $CellContext`x[], Editable -> False], "2"]}]}]], " ", 
                 RowBox[{
                   InterpretationBox[
                    StyleBox[
                    RowBox[{"\[CapitalOmega]"}], AutoSpacing -> False, 
                    ShowAutoStyles -> False], $CellContext`\[CapitalOmega], 
                    Editable -> False], "[", 
                   RowBox[{
                    InterpretationBox[
                    StyleBox[
                    "r", AutoSpacing -> False, ShowAutoStyles -> False], 
                    $CellContext`r[], Editable -> False], ",", 
                    InterpretationBox[
                    StyleBox[
                    "x", AutoSpacing -> False, ShowAutoStyles -> False], 
                    $CellContext`x[], Editable -> False]}], "]"}]}]]}]],
           
           Annotation[#, {
             3} -> $CellContext`i $CellContext`r[] (2 - 2 $CellContext`x[]^2)^
              Rational[-1, 2]/$CellContext`\[CapitalOmega][
              $CellContext`r[], 
              $CellContext`x[]], "Tooltip"]& ]},
         {
          TagBox[
           TooltipBox[
            FractionBox[
             RowBox[{
              InterpretationBox[
               StyleBox["r",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`r[],
               Editable->False], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["x",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`x[],
                  Editable->False], "2"]}], ")"}]}], 
             SqrtBox[
              RowBox[{"2", "-", 
               RowBox[{"2", " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["x",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`x[],
                  Editable->False], "2"]}]}]]],
            RowBox[{
              RowBox[{"{", "4", "}"}], "\[Rule]", 
              FractionBox[
               RowBox[{
                 InterpretationBox[
                  StyleBox[
                  "r", AutoSpacing -> False, ShowAutoStyles -> False], 
                  $CellContext`r[], Editable -> False], " ", 
                 RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox[
                    "x", AutoSpacing -> False, ShowAutoStyles -> False], 
                    $CellContext`x[], Editable -> False], "2"]}], ")"}]}], 
               SqrtBox[
                RowBox[{"2", "-", 
                  RowBox[{"2", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox[
                    "x", AutoSpacing -> False, ShowAutoStyles -> False], 
                    $CellContext`x[], Editable -> False], "2"]}]}]]]}]],
           
           Annotation[#, {
             4} -> $CellContext`r[] (2 - 2 $CellContext`x[]^2)^
              Rational[-1, 2] (-1 + $CellContext`x[]^2), "Tooltip"]& ]}
        },
        AutoDelete->False,
        GridBoxDividers->{
         "ColumnsIndexed" -> {
           1 -> RGBColor[1, 0, 0], 2 -> RGBColor[1, 0, 0]}}],
       FontSize->Small], 
      StyleBox[GridBox[{
         {" "},
         {"\[Mu]"}
        },
        GridBoxSpacings->{"Columns" -> {
            Offset[0.], {
             Offset[0.034999999999999996`]}, 
            Offset[0.]}, "Rows" -> {{
             Offset[0.]}}}],
       FontSize->Rational[39, 4]]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.034999999999999996`]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}],
   ShowAutoStyles->False,
   AutoSpacing->False],
  xAct`xCoba`CTensor[{
   0, 0, $CellContext`i $CellContext`r[] (2 - 2 $CellContext`x[]^2)^
     Rational[-1, 2]/$CellContext`\[CapitalOmega][
     $CellContext`r[], 
     $CellContext`x[]], $CellContext`r[] (2 - 2 $CellContext`x[]^2)^
     Rational[-1, 2] (-1 + $CellContext`x[]^2)}, {-$CellContext`stat}, 
   0][-$CellContext`\[Mu]],
  Editable->False]], "Output",
 CellChangeTimes->{3.9916510447503834`*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"d881b615-7919-4d8d-b2a7-e5ccbff4fc9a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"mnc", "[", 
  RowBox[{"-", "\[Mu]"}], "]"}]], "Input",
 CellChangeTimes->{{3.991651047776449*^9, 3.9916510490749674`*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"b32e3519-1ea5-4a6d-8605-c16bf4effb38"],

Cell[BoxData[
 InterpretationBox[
  StyleBox[GridBox[{
     {
      StyleBox[GridBox[{
         {
          TagBox[
           TooltipBox["0",
            RowBox[{
              RowBox[{"{", "1", "}"}], "\[Rule]", "0"}]],
           Annotation[#, {1} -> 0, "Tooltip"]& ]},
         {
          TagBox[
           TooltipBox["0",
            RowBox[{
              RowBox[{"{", "2", "}"}], "\[Rule]", "0"}]],
           Annotation[#, {2} -> 0, "Tooltip"]& ]},
         {
          TagBox[
           TooltipBox[
            RowBox[{"-", 
             FractionBox[
              RowBox[{
               InterpretationBox[
                StyleBox["i",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`i,
                Editable->False], " ", 
               InterpretationBox[
                StyleBox["r",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`r[],
                Editable->False]}], 
              RowBox[{
               SqrtBox[
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox[
                   InterpretationBox[
                    StyleBox["x",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`x[],
                    Editable->False], "2"]}]}]], " ", 
               RowBox[{
                InterpretationBox[
                 StyleBox["\[CapitalOmega]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[CapitalOmega],
                 Editable->False], "[", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["r",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`r[],
                  Editable->False], ",", 
                 InterpretationBox[
                  StyleBox["x",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`x[],
                  Editable->False]}], "]"}]}]]}],
            RowBox[{
              RowBox[{"{", "3", "}"}], "\[Rule]", 
              RowBox[{"-", 
                FractionBox[
                 RowBox[{
                   InterpretationBox[
                    StyleBox[
                    RowBox[{"i"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`i, Editable -> False], " ", 
                   InterpretationBox[
                    StyleBox[
                    "r", AutoSpacing -> False, ShowAutoStyles -> False], 
                    $CellContext`r[], Editable -> False]}], 
                 RowBox[{
                   SqrtBox[
                    RowBox[{"2", "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox[
                    "x", AutoSpacing -> False, ShowAutoStyles -> False], 
                    $CellContext`x[], Editable -> False], "2"]}]}]], " ", 
                   RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\[CapitalOmega]"}], AutoSpacing -> False, 
                    ShowAutoStyles -> False], $CellContext`\[CapitalOmega], 
                    Editable -> False], "[", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    "r", AutoSpacing -> False, ShowAutoStyles -> False], 
                    $CellContext`r[], Editable -> False], ",", 
                    InterpretationBox[
                    StyleBox[
                    "x", AutoSpacing -> False, ShowAutoStyles -> False], 
                    $CellContext`x[], Editable -> False]}], "]"}]}]]}]}]],
           
           Annotation[#, {
             3} -> -$CellContext`i $CellContext`r[] (2 - 
               2 $CellContext`x[]^2)^
              Rational[-1, 2]/$CellContext`\[CapitalOmega][
              $CellContext`r[], 
              $CellContext`x[]], "Tooltip"]& ]},
         {
          TagBox[
           TooltipBox[
            FractionBox[
             RowBox[{
              InterpretationBox[
               StyleBox["r",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`r[],
               Editable->False], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["x",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`x[],
                  Editable->False], "2"]}], ")"}]}], 
             SqrtBox[
              RowBox[{"2", "-", 
               RowBox[{"2", " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["x",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`x[],
                  Editable->False], "2"]}]}]]],
            RowBox[{
              RowBox[{"{", "4", "}"}], "\[Rule]", 
              FractionBox[
               RowBox[{
                 InterpretationBox[
                  StyleBox[
                  "r", AutoSpacing -> False, ShowAutoStyles -> False], 
                  $CellContext`r[], Editable -> False], " ", 
                 RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox[
                    "x", AutoSpacing -> False, ShowAutoStyles -> False], 
                    $CellContext`x[], Editable -> False], "2"]}], ")"}]}], 
               SqrtBox[
                RowBox[{"2", "-", 
                  RowBox[{"2", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox[
                    "x", AutoSpacing -> False, ShowAutoStyles -> False], 
                    $CellContext`x[], Editable -> False], "2"]}]}]]]}]],
           
           Annotation[#, {
             4} -> $CellContext`r[] (2 - 2 $CellContext`x[]^2)^
              Rational[-1, 2] (-1 + $CellContext`x[]^2), "Tooltip"]& ]}
        },
        AutoDelete->False,
        GridBoxDividers->{
         "ColumnsIndexed" -> {
           1 -> RGBColor[1, 0, 0], 2 -> RGBColor[1, 0, 0]}}],
       FontSize->Small], 
      StyleBox[GridBox[{
         {" "},
         {"\[Mu]"}
        },
        GridBoxSpacings->{"Columns" -> {
            Offset[0.], {
             Offset[0.034999999999999996`]}, 
            Offset[0.]}, "Rows" -> {{
             Offset[0.]}}}],
       FontSize->Rational[39, 4]]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.034999999999999996`]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}],
   ShowAutoStyles->False,
   AutoSpacing->False],
  xAct`xCoba`CTensor[{
   0, 0, -$CellContext`i $CellContext`r[] (2 - 2 $CellContext`x[]^2)^
     Rational[-1, 2]/$CellContext`\[CapitalOmega][
     $CellContext`r[], 
     $CellContext`x[]], $CellContext`r[] (2 - 2 $CellContext`x[]^2)^
     Rational[-1, 2] (-1 + $CellContext`x[]^2)}, {-$CellContext`stat}, 
   0][-$CellContext`\[Mu]],
  Editable->False]], "Output",
 CellChangeTimes->{3.9916510498177686`*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"565cd218-02e0-460c-aede-b0329aa74a7c"]
}, Open  ]],

Cell["Calculating Weyl scalars (eqs. (7-9))", "Text",
 CellChangeTimes->{{3.991650325353237*^9, 3.991650354118328*^9}, {
  3.991650585826157*^9, 3.991650612278138*^9}, {3.991650665546344*^9, 
  3.991650774633686*^9}, {3.9916508396859236`*^9, 3.991650957259506*^9}, {
  3.991651017128745*^9, 
  3.9916510807846093`*^9}},ExpressionUUID->"0ad5912d-bf42-4858-bef2-\
27f929d1e813"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[CapitalPsi]0", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Weyl", "[", "cd", "]"}], "[", 
        RowBox[{
         RowBox[{"-", "\[Mu]"}], ",", 
         RowBox[{"-", "\[Nu]"}], ",", 
         RowBox[{"-", "\[Rho]"}], ",", 
         RowBox[{"-", "\[Delta]"}]}], "]"}], 
       RowBox[{"kn", "[", "\[Mu]", "]"}], 
       RowBox[{"mn", "[", "\[Nu]", "]"}], 
       RowBox[{"kn", "[", "\[Rho]", "]"}], 
       RowBox[{"mn", "[", "\[Delta]", "]"}]}], "/.", 
      RowBox[{
       SuperscriptBox["i", "2"], "->", 
       RowBox[{"-", "1"}]}]}], "/.", 
     RowBox[{"f", "->", 
      RowBox[{"Function", "[", 
       RowBox[{"r", ",", 
        RowBox[{"1", "-", 
         RowBox[{
          SuperscriptBox["e", "2"], 
          SuperscriptBox["r", "2"]}]}]}], "]"}]}]}], "/.", 
    RowBox[{"\[CapitalOmega]", "->", 
     RowBox[{"Function", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"r", ",", "x"}], "}"}], ",", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          SuperscriptBox["e", "2"], 
          SuperscriptBox["r", "2"], 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["x", "2"]}], ")"}]}]}], ")"}]}], "]"}]}]}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.937029442583239*^9, 3.93702949112192*^9}, {
  3.943095694596777*^9, 3.943095696960227*^9}, {3.986979714374649*^9, 
  3.9869797177126255`*^9}, {3.9913813231819925`*^9, 3.9913813358519316`*^9}},
 CellLabel->"In[30]:=",
 CellID->171989527,ExpressionUUID->"426a828a-96ff-42e0-ac7a-6b595f99f8f5"],

Cell[BoxData[
 RowBox[{
  FractionBox["3", "2"], " ", 
  SuperscriptBox[
   InterpretationBox[
    StyleBox["e",
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`e,
    Editable->False], "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    RowBox[{
     SuperscriptBox[
      InterpretationBox[
       StyleBox["e",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`e,
       Editable->False], "2"], " ", 
     SuperscriptBox[
      InterpretationBox[
       StyleBox["r",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`r[],
       Editable->False], "2"]}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    SuperscriptBox[
     InterpretationBox[
      StyleBox["x",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`x[],
      Editable->False], "2"]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"1", "+", 
    RowBox[{
     SuperscriptBox[
      InterpretationBox[
       StyleBox["e",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`e,
       Editable->False], "2"], " ", 
     SuperscriptBox[
      InterpretationBox[
       StyleBox["r",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`r[],
       Editable->False], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox[
        InterpretationBox[
         StyleBox["x",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`x[],
         Editable->False], "2"]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.991381319577276*^9, 3.991381336534683*^9}, 
   3.9913849037302947`*^9, 3.991415770559457*^9, 3.9914546559701314`*^9, 
   3.991470413903576*^9, 3.991471814710332*^9, 3.9916340607462683`*^9, 
   3.9916510687636957`*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"968b3246-d82b-406d-a7c1-3ad7bb7bc96a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[CapitalPsi]1", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Weyl", "[", "cd", "]"}], "[", 
        RowBox[{
         RowBox[{"-", "\[Mu]"}], ",", 
         RowBox[{"-", "\[Nu]"}], ",", 
         RowBox[{"-", "\[Rho]"}], ",", 
         RowBox[{"-", "\[Delta]"}]}], "]"}], 
       RowBox[{"kn", "[", "\[Mu]", "]"}], 
       RowBox[{"ln", "[", "\[Nu]", "]"}], 
       RowBox[{"kn", "[", "\[Rho]", "]"}], 
       RowBox[{"mn", "[", "\[Delta]", "]"}]}], "/.", 
      RowBox[{
       SuperscriptBox["i", "2"], "->", 
       RowBox[{"-", "1"}]}]}], "/.", 
     RowBox[{"f", "->", 
      RowBox[{"Function", "[", 
       RowBox[{"r", ",", 
        RowBox[{"1", "-", 
         RowBox[{
          SuperscriptBox["e", "2"], 
          SuperscriptBox["r", "2"]}]}]}], "]"}]}]}], "/.", 
    RowBox[{"\[CapitalOmega]", "->", 
     RowBox[{"Function", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"r", ",", "x"}], "}"}], ",", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          SuperscriptBox["e", "2"], 
          SuperscriptBox["r", "2"], 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["x", "2"]}], ")"}]}]}], ")"}]}], "]"}]}]}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.937029504449337*^9, 3.9370295078359222`*^9}, {
  3.94009080970706*^9, 3.940090817163468*^9}, {3.943095698504141*^9, 
  3.94309570315244*^9}, {3.9450803184730554`*^9, 3.945080325474861*^9}, {
  3.986979427642832*^9, 3.9869794513850875`*^9}, {3.9869797190248537`*^9, 
  3.9869797218597946`*^9}, {3.9913813440849085`*^9, 3.9913813509518223`*^9}},
 CellLabel->"In[31]:=",
 CellID->341759833,ExpressionUUID->"92b7959b-aa16-4ce1-90a7-668177c00200"],

Cell[BoxData[
 RowBox[{
  FractionBox["3", "2"], " ", 
  SuperscriptBox[
   InterpretationBox[
    StyleBox["e",
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`e,
    Editable->False], "2"], " ", 
  InterpretationBox[
   StyleBox["i",
    ShowAutoStyles->False,
    AutoSpacing->False],
   $CellContext`i,
   Editable->False], " ", 
  SqrtBox[
   RowBox[{"1", "-", 
    RowBox[{
     SuperscriptBox[
      InterpretationBox[
       StyleBox["e",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`e,
       Editable->False], "2"], " ", 
     SuperscriptBox[
      InterpretationBox[
       StyleBox["r",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`r[],
       Editable->False], "2"]}]}]], " ", 
  InterpretationBox[
   StyleBox["x",
    ShowAutoStyles->False,
    AutoSpacing->False],
   $CellContext`x[],
   Editable->False], " ", 
  SqrtBox[
   RowBox[{"1", "-", 
    SuperscriptBox[
     InterpretationBox[
      StyleBox["x",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`x[],
      Editable->False], "2"]}]], " ", 
  RowBox[{"(", 
   RowBox[{"1", "+", 
    RowBox[{
     SuperscriptBox[
      InterpretationBox[
       StyleBox["e",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`e,
       Editable->False], "2"], " ", 
     SuperscriptBox[
      InterpretationBox[
       StyleBox["r",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`r[],
       Editable->False], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox[
        InterpretationBox[
         StyleBox["x",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`x[],
         Editable->False], "2"]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.991381351807742*^9, 3.991384904976329*^9, 
  3.99141577134198*^9, 3.9914546567491617`*^9, 3.9914704154039516`*^9, 
  3.9914718153647747`*^9, 3.991651084152714*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"943e0202-6d85-4d0a-a561-6750deb34eb1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[CapitalPsi]2", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Weyl", "[", "cd", "]"}], "[", 
        RowBox[{
         RowBox[{"-", "\[Mu]"}], ",", 
         RowBox[{"-", "\[Nu]"}], ",", 
         RowBox[{"-", "\[Rho]"}], ",", 
         RowBox[{"-", "\[Delta]"}]}], "]"}], 
       RowBox[{"kn", "[", "\[Mu]", "]"}], 
       RowBox[{"mn", "[", "\[Nu]", "]"}], 
       RowBox[{"mnc", "[", "\[Rho]", "]"}], 
       RowBox[{"ln", "[", "\[Delta]", "]"}]}], "/.", 
      RowBox[{
       SuperscriptBox["i", "2"], "->", 
       RowBox[{"-", "1"}]}]}], "/.", 
     RowBox[{"f", "->", 
      RowBox[{"Function", "[", 
       RowBox[{"r", ",", 
        RowBox[{"1", "-", 
         RowBox[{
          SuperscriptBox["e", "2"], 
          SuperscriptBox["r", "2"]}]}]}], "]"}]}]}], "/.", 
    RowBox[{"\[CapitalOmega]", "->", 
     RowBox[{"Function", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"r", ",", "x"}], "}"}], ",", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          SuperscriptBox["e", "2"], 
          SuperscriptBox["r", "2"], 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["x", "2"]}], ")"}]}]}], ")"}]}], "]"}]}]}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.937029513041584*^9, 3.937029552201151*^9}, {
   3.9370296601909227`*^9, 3.937029661734191*^9}, {3.9370299925709553`*^9, 
   3.9370299939797153`*^9}, 3.9400908205696387`*^9, {3.943095705296749*^9, 
   3.943095708385047*^9}, {3.945080329953493*^9, 3.9450803378769693`*^9}, {
   3.986979458953607*^9, 3.986979474231598*^9}, {3.986979723417714*^9, 
   3.9869797271247625`*^9}, {3.991381355703673*^9, 3.99138135983458*^9}},
 CellLabel->"In[32]:=",
 CellID->150073218,ExpressionUUID->"ef60d1c1-aab9-436e-a6b2-02822073465d"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  SuperscriptBox[
   InterpretationBox[
    StyleBox["e",
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`e,
    Editable->False], "2"], " ", 
  RowBox[{"(", 
   RowBox[{"1", "+", 
    RowBox[{
     SuperscriptBox[
      InterpretationBox[
       StyleBox["e",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`e,
       Editable->False], "2"], " ", 
     SuperscriptBox[
      InterpretationBox[
       StyleBox["r",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`r[],
       Editable->False], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox[
        InterpretationBox[
         StyleBox["x",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`x[],
         Editable->False], "2"]}], ")"}]}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"1", "-", 
    RowBox[{"3", " ", 
     SuperscriptBox[
      InterpretationBox[
       StyleBox["x",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`x[],
       Editable->False], "2"]}], "+", 
    RowBox[{
     SuperscriptBox[
      InterpretationBox[
       StyleBox["e",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`e,
       Editable->False], "2"], " ", 
     SuperscriptBox[
      InterpretationBox[
       StyleBox["r",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`r[],
       Editable->False], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox[
        InterpretationBox[
         StyleBox["x",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`x[],
         Editable->False], "2"]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.9913813607453747`*^9, 3.991384905693801*^9, 
  3.991415771787612*^9, 3.991454657218878*^9, 3.9914704159849005`*^9, 
  3.991471815962265*^9, 3.9916510850412025`*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"cb85b0f5-916e-493d-8a42-c5cc33762925"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[CapitalPsi]3", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Weyl", "[", "cd", "]"}], "[", 
        RowBox[{
         RowBox[{"-", "\[Mu]"}], ",", 
         RowBox[{"-", "\[Nu]"}], ",", 
         RowBox[{"-", "\[Rho]"}], ",", 
         RowBox[{"-", "\[Delta]"}]}], "]"}], 
       RowBox[{"kn", "[", "\[Mu]", "]"}], 
       RowBox[{"ln", "[", "\[Nu]", "]"}], 
       RowBox[{"mnc", "[", "\[Rho]", "]"}], 
       RowBox[{"ln", "[", "\[Delta]", "]"}]}], "/.", 
      RowBox[{
       SuperscriptBox["i", "2"], "->", 
       RowBox[{"-", "1"}]}]}], "/.", 
     RowBox[{"f", "->", 
      RowBox[{"Function", "[", 
       RowBox[{"r", ",", 
        RowBox[{"1", "-", 
         RowBox[{
          SuperscriptBox["e", "2"], 
          SuperscriptBox["r", "2"]}]}]}], "]"}]}]}], "/.", 
    RowBox[{"\[CapitalOmega]", "->", 
     RowBox[{"Function", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"r", ",", "x"}], "}"}], ",", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          SuperscriptBox["e", "2"], 
          SuperscriptBox["r", "2"], 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["x", "2"]}], ")"}]}]}], ")"}]}], "]"}]}]}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.937029571176158*^9, 3.937029592972877*^9}, {
   3.9370299964532843`*^9, 3.9370299985727177`*^9}, 3.940090961023385*^9, {
   3.9430957218506346`*^9, 3.943095724776749*^9}, {3.9450803885042405`*^9, 
   3.94508039500576*^9}, 3.9869794888262677`*^9, {3.986979728553585*^9, 
   3.986979731391238*^9}, 3.9913813659499683`*^9},
 CellLabel->"In[33]:=",
 CellID->32379877,ExpressionUUID->"1cc05a22-66cb-4a37-947c-12d1ff27c6f5"],

Cell[BoxData[
 RowBox[{
  FractionBox["3", "2"], " ", 
  SuperscriptBox[
   InterpretationBox[
    StyleBox["e",
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`e,
    Editable->False], "2"], " ", 
  InterpretationBox[
   StyleBox["i",
    ShowAutoStyles->False,
    AutoSpacing->False],
   $CellContext`i,
   Editable->False], " ", 
  SqrtBox[
   RowBox[{"1", "-", 
    RowBox[{
     SuperscriptBox[
      InterpretationBox[
       StyleBox["e",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`e,
       Editable->False], "2"], " ", 
     SuperscriptBox[
      InterpretationBox[
       StyleBox["r",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`r[],
       Editable->False], "2"]}]}]], " ", 
  InterpretationBox[
   StyleBox["x",
    ShowAutoStyles->False,
    AutoSpacing->False],
   $CellContext`x[],
   Editable->False], " ", 
  SqrtBox[
   RowBox[{"1", "-", 
    SuperscriptBox[
     InterpretationBox[
      StyleBox["x",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`x[],
      Editable->False], "2"]}]], " ", 
  RowBox[{"(", 
   RowBox[{"1", "+", 
    RowBox[{
     SuperscriptBox[
      InterpretationBox[
       StyleBox["e",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`e,
       Editable->False], "2"], " ", 
     SuperscriptBox[
      InterpretationBox[
       StyleBox["r",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`r[],
       Editable->False], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox[
        InterpretationBox[
         StyleBox["x",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`x[],
         Editable->False], "2"]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.9913813670999975`*^9, 3.991384906292901*^9, 
  3.9914157724029665`*^9, 3.991454657745769*^9, 3.9914704165958276`*^9, 
  3.991471816578166*^9, 3.9916510858734674`*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"ff19cb5d-b6d0-45e3-b719-436e0389e70a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[CapitalPsi]4", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Weyl", "[", "cd", "]"}], "[", 
        RowBox[{
         RowBox[{"-", "\[Mu]"}], ",", 
         RowBox[{"-", "\[Nu]"}], ",", 
         RowBox[{"-", "\[Rho]"}], ",", 
         RowBox[{"-", "\[Delta]"}]}], "]"}], 
       RowBox[{"kn", "[", "\[Mu]", "]"}], 
       RowBox[{"mnc", "[", "\[Nu]", "]"}], 
       RowBox[{"kn", "[", "\[Rho]", "]"}], 
       RowBox[{"mnc", "[", "\[Delta]", "]"}]}], "/.", 
      RowBox[{
       SuperscriptBox["i", "2"], "->", 
       RowBox[{"-", "1"}]}]}], "/.", 
     RowBox[{"f", "->", 
      RowBox[{"Function", "[", 
       RowBox[{"r", ",", 
        RowBox[{"1", "-", 
         RowBox[{
          SuperscriptBox["e", "2"], 
          SuperscriptBox["r", "2"]}]}]}], "]"}]}]}], "/.", 
    RowBox[{"\[CapitalOmega]", "->", 
     RowBox[{"Function", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"r", ",", "x"}], "}"}], ",", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          SuperscriptBox["e", "2"], 
          SuperscriptBox["r", "2"], 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["x", "2"]}], ")"}]}]}], ")"}]}], "]"}]}]}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.937029599757326*^9, 3.937029610251669*^9}, {
   3.937030000984516*^9, 3.9370300055844307`*^9}, 3.9400909637851295`*^9, {
   3.943095726433273*^9, 3.9430957294583845`*^9}, {3.9450803989177957`*^9, 
   3.945080405155594*^9}, 3.986979491506587*^9, {3.9869797325709286`*^9, 
   3.9869797362401066`*^9}, 3.9913813696836395`*^9},
 CellLabel->"In[34]:=",
 CellID->336897865,ExpressionUUID->"faf8dfa2-d860-40f6-8803-61c6c7dd19b5"],

Cell[BoxData[
 RowBox[{
  FractionBox["3", "2"], " ", 
  SuperscriptBox[
   InterpretationBox[
    StyleBox["e",
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`e,
    Editable->False], "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    RowBox[{
     SuperscriptBox[
      InterpretationBox[
       StyleBox["e",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`e,
       Editable->False], "2"], " ", 
     SuperscriptBox[
      InterpretationBox[
       StyleBox["r",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`r[],
       Editable->False], "2"]}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    SuperscriptBox[
     InterpretationBox[
      StyleBox["x",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`x[],
      Editable->False], "2"]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"1", "+", 
    RowBox[{
     SuperscriptBox[
      InterpretationBox[
       StyleBox["e",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`e,
       Editable->False], "2"], " ", 
     SuperscriptBox[
      InterpretationBox[
       StyleBox["r",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`r[],
       Editable->False], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox[
        InterpretationBox[
         StyleBox["x",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`x[],
         Editable->False], "2"]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.9913813712346177`*^9, 3.9913849066662626`*^9, 
  3.9914157727621875`*^9, 3.9914546584607134`*^9, 3.9914704171112957`*^9, 
  3.991471817351765*^9, 3.991651086644548*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"013616c9-a32a-4e65-96eb-e077b871c58f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ii", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[CapitalPsi]0", " ", "\[CapitalPsi]4"}], "-", 
     RowBox[{"4", " ", "\[CapitalPsi]1", " ", "\[CapitalPsi]3"}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["\[CapitalPsi]2", "2"]}]}], "/.", 
    RowBox[{
     SuperscriptBox["i", "2"], "->", 
     RowBox[{"-", "1"}]}]}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.991381432117835*^9, 3.991381465620349*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"74f9a9dc-da51-4010-9ee6-694879515155"],

Cell[BoxData[
 RowBox[{"3", " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     InterpretationBox[
      StyleBox["e",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`e,
      Editable->False], "+", 
     RowBox[{
      SuperscriptBox[
       InterpretationBox[
        StyleBox["e",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`e,
        Editable->False], "3"], " ", 
      SuperscriptBox[
       InterpretationBox[
        StyleBox["r",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`r[],
        Editable->False], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["x",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`x[],
          Editable->False], "2"]}], ")"}]}]}], ")"}], "4"]}]], "Output",
 CellChangeTimes->{{3.9913814555789976`*^9, 3.991381468750078*^9}, 
   3.9913849069845805`*^9, 3.991415773366847*^9, 3.9914546592048235`*^9, 
   3.9914704181758327`*^9, 3.991471818509307*^9, 3.991651088128395*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"32b00a3f-2e57-49ab-bf47-830378a439b7"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"J", "=", 
   RowBox[{"Det", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "\[CapitalPsi]0", ",", "\[CapitalPsi]1", ",", "\[CapitalPsi]2"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "\[CapitalPsi]1", ",", "\[CapitalPsi]2", ",", "\[CapitalPsi]3"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "\[CapitalPsi]2", ",", "\[CapitalPsi]3", ",", "\[CapitalPsi]4"}], 
       "}"}]}], "}"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9913815676807165`*^9, 3.991381612830041*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"e04473e6-242a-4ff9-bc4f-6200f1574fcb"],

Cell["Checking that conditions (10) hold", "Text",
 CellChangeTimes->{{3.991650325353237*^9, 3.991650354118328*^9}, {
  3.991650585826157*^9, 3.991650612278138*^9}, {3.991650665546344*^9, 
  3.991650774633686*^9}, {3.9916508396859236`*^9, 3.991650957259506*^9}, {
  3.991651017128745*^9, 
  3.9916511171906195`*^9}},ExpressionUUID->"77f9d6e1-703f-4202-93c7-\
0f4afe047a49"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox["Ii", "3"], "-", 
      RowBox[{"27", " ", 
       SuperscriptBox["J", "2"]}]}], "/.", 
     RowBox[{
      SuperscriptBox["i", "2"], "->", 
      RowBox[{"-", "1"}]}]}], "//", "Simplify"}], ")"}], "/.", 
  RowBox[{
   SuperscriptBox["i", "2"], "->", 
   RowBox[{"-", "1"}]}]}]], "Input",
 CellChangeTimes->{{3.991381615280364*^9, 3.9913816380437503`*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"d71c528b-c4d4-4e8e-959a-cedcf3fac147"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.9913816269627414`*^9, 3.99138163878496*^9}, 
   3.9914157749548965`*^9, 3.9914704197714434`*^9, 3.9914718198086877`*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"7dff3d27-681c-4f9c-a2da-2d54356b5803"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Kk", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"\[CapitalPsi]1", " ", 
       SuperscriptBox["\[CapitalPsi]4", "2"]}], "-", 
      RowBox[{
      "3", " ", "\[CapitalPsi]2", " ", "\[CapitalPsi]3", " ", 
       "\[CapitalPsi]4"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[CapitalPsi]3", "3"]}]}], "//", "Simplify"}], ")"}], "/.", 
   RowBox[{
    SuperscriptBox["i", "2"], "->", 
    RowBox[{"-", "1"}]}]}]}]], "Input",
 CellChangeTimes->{{3.9913832342366886`*^9, 3.9913832980698986`*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"44353e37-8c53-44dd-8ed4-98ca13fb7d7c"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.991383261886935*^9, 3.991383298771062*^9}, 
   3.991415775278268*^9, 3.991470420185277*^9, 3.9914718211633654`*^9, 
   3.9916511195441475`*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"34173787-08fa-4ac6-bc0b-42ba0a9dda3d"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Ll", "=", 
   RowBox[{
    RowBox[{"\[CapitalPsi]2", " ", "\[CapitalPsi]4"}], "-", 
    SuperscriptBox["\[CapitalPsi]3", "2"]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9913833245904436`*^9, 3.9913833419864798`*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"85dd5956-60ef-45f1-98f7-d1f4bcae22f6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Mm", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"12", 
      SuperscriptBox["Ll", "2"]}], "-", 
     RowBox[{
      SuperscriptBox["\[CapitalPsi]4", "2"], "Ii"}]}], "/.", 
    RowBox[{
     SuperscriptBox["i", "2"], "->", 
     RowBox[{"-", "1"}]}]}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.9913833165521035`*^9, 3.991383368484748*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"def0da25-90a4-423e-8edc-a5f56d53497f"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.991383360866306*^9, 3.9913833691838646`*^9}, 
   3.991415776425331*^9, 3.9914704215339794`*^9, 3.991471822409668*^9, 
   3.991651121188589*^9},
 CellLabel->"Out[39]=",ExpressionUUID->"f69600a0-b20f-48b8-a273-06df826abd6e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["Ii"], "Input",
 CellChangeTimes->{{3.991651126395094*^9, 3.9916511276689787`*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"ff26f24e-f1ef-432a-9f6f-a6923438ee76"],

Cell[BoxData[
 RowBox[{"3", " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     InterpretationBox[
      StyleBox["e",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`e,
      Editable->False], "+", 
     RowBox[{
      SuperscriptBox[
       InterpretationBox[
        StyleBox["e",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`e,
        Editable->False], "3"], " ", 
      SuperscriptBox[
       InterpretationBox[
        StyleBox["r",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`r[],
        Editable->False], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["x",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`x[],
          Editable->False], "2"]}], ")"}]}]}], ")"}], "4"]}]], "Output",
 CellChangeTimes->{3.9916511281043963`*^9},
 CellLabel->"Out[40]=",ExpressionUUID->"5318505f-3766-4e45-9e3c-3526013b094e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"J", "/.", 
   RowBox[{"i", "->", "I"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.991651129993513*^9, 3.991651142153307*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"1c576dec-2aa6-4c66-96c2-140c6f18f9d5"],

Cell[BoxData[
 SuperscriptBox[
  RowBox[{"(", 
   RowBox[{
    InterpretationBox[
     StyleBox["e",
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`e,
     Editable->False], "+", 
    RowBox[{
     SuperscriptBox[
      InterpretationBox[
       StyleBox["e",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`e,
       Editable->False], "3"], " ", 
     SuperscriptBox[
      InterpretationBox[
       StyleBox["r",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`r[],
       Editable->False], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox[
        InterpretationBox[
         StyleBox["x",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`x[],
         Editable->False], "2"]}], ")"}]}]}], ")"}], "6"]], "Output",
 CellChangeTimes->{{3.9916511318194103`*^9, 3.991651142667137*^9}},
 CellLabel->"Out[43]=",ExpressionUUID->"bd04ee2b-0cf9-4a10-b4a8-32238c101f14"]
}, Open  ]],

Cell[TextData[{
 "Now we have to construct tetrad, associated with the PNDs of the Weyl \
tensor. For this, we look for the solutions of the equation ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubsuperscriptBox["\[CapitalPsi]", "0", "\[Prime]"], "\[LongEqual]", 
         "0"}], TraditionalForm], "errors" -> {}, "input" -> "\\Psi_0'=0", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "03ffbbb6-d00e-411d-9b2f-cc3c58f0e92c"],
 " where ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SubsuperscriptBox["\[CapitalPsi]", "0", "\[Prime]"], TraditionalForm], 
     "errors" -> {}, "input" -> "\\Psi_0'", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "6557d2b2-d63b-4d32-8bc7-aa6773a76dde"],
 " is the Weyl scalar, calculated with respect to null rotated frame."
}], "Text",
 CellChangeTimes->{{3.991650325353237*^9, 3.991650354118328*^9}, {
  3.991650585826157*^9, 3.991650612278138*^9}, {3.991650665546344*^9, 
  3.991650774633686*^9}, {3.9916508396859236`*^9, 3.991650957259506*^9}, {
  3.991651017128745*^9, 3.9916511171906195`*^9}, {3.991651168630211*^9, 
  3.9916512988176613`*^9}},ExpressionUUID->"110c96e7-9e89-4e76-a415-\
f99f01720e72"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"\[CapitalPsi]0", " ", "+", 
      RowBox[{"4", " ", "\[Kappa]", " ", "\[CapitalPsi]1"}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["\[Kappa]", "2"], "\[CapitalPsi]2"}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[Kappa]", "3"], "\[CapitalPsi]3"}], "+", 
      RowBox[{
       SuperscriptBox["\[Kappa]", "4"], "\[CapitalPsi]4"}]}], "//", 
     "Simplify"}], ")"}], "/.", 
   RowBox[{
    SuperscriptBox["i", "2"], "->", 
    RowBox[{"-", "1"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"\[Kappa]s", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{"%", "==", "0"}], ",", "\[Kappa]"}], "]"}], "//", 
      "Simplify"}], ")"}], "/.", 
    RowBox[{
     SuperscriptBox["i", "2"], "->", 
     RowBox[{"-", "1"}]}]}], "//", "Simplify"}]}], "\[IndentingNewLine]", 
 RowBox[{"\[Kappa]bs", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{"%%", "==", "0"}], ",", "\[Kappa]"}], "]"}], "//", 
       "Simplify"}], ")"}], "/.", 
     RowBox[{
      SuperscriptBox["i", "2"], "->", 
      RowBox[{"-", "1"}]}]}], "/.", 
    RowBox[{"i", "->", 
     RowBox[{"-", "i"}]}]}], "//", "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.9913849161717577`*^9, 3.99138499300058*^9}, {
  3.9913850512288756`*^9, 3.99138505250795*^9}, {3.99138510541401*^9, 
  3.991385122320784*^9}, {3.9913915695356483`*^9, 3.991391572783887*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"46166554-5270-4a48-bda3-1d78b1e3537a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Kappa]", "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         InterpretationBox[
          StyleBox["i",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`i,
          Editable->False], " ", 
         InterpretationBox[
          StyleBox["x",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`x[],
          Editable->False]}], 
        RowBox[{
         SqrtBox[
          RowBox[{"1", "-", 
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox["e",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`e,
              Editable->False], "2"], " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["r",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`r[],
              Editable->False], "2"]}]}]], " ", 
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["x",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`x[],
             Editable->False], "2"]}]]}]]}], "-", 
      SqrtBox[
       RowBox[{"-", 
        FractionBox[
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox[
            InterpretationBox[
             StyleBox["e",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`e,
             Editable->False], "2"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["r",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`r[],
             Editable->False], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["x",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`x[],
               Editable->False], "2"]}], ")"}]}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox["e",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`e,
               Editable->False], "2"], " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["r",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`r[],
               Editable->False], "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["x",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`x[],
              Editable->False], "2"]}], ")"}]}]]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Kappa]", "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         InterpretationBox[
          StyleBox["i",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`i,
          Editable->False], " ", 
         InterpretationBox[
          StyleBox["x",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`x[],
          Editable->False]}], 
        RowBox[{
         SqrtBox[
          RowBox[{"1", "-", 
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox["e",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`e,
              Editable->False], "2"], " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["r",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`r[],
              Editable->False], "2"]}]}]], " ", 
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["x",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`x[],
             Editable->False], "2"]}]]}]]}], "+", 
      SqrtBox[
       RowBox[{"-", 
        FractionBox[
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox[
            InterpretationBox[
             StyleBox["e",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`e,
             Editable->False], "2"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["r",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`r[],
             Editable->False], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["x",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`x[],
               Editable->False], "2"]}], ")"}]}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox["e",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`e,
               Editable->False], "2"], " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["r",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`r[],
               Editable->False], "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["x",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`x[],
              Editable->False], "2"]}], ")"}]}]]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Kappa]", "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         InterpretationBox[
          StyleBox["i",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`i,
          Editable->False], " ", 
         InterpretationBox[
          StyleBox["x",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`x[],
          Editable->False]}], 
        RowBox[{
         SqrtBox[
          RowBox[{"1", "-", 
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox["e",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`e,
              Editable->False], "2"], " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["r",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`r[],
              Editable->False], "2"]}]}]], " ", 
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["x",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`x[],
             Editable->False], "2"]}]]}]]}], "-", 
      SqrtBox[
       RowBox[{"-", 
        FractionBox[
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox[
            InterpretationBox[
             StyleBox["e",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`e,
             Editable->False], "2"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["r",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`r[],
             Editable->False], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["x",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`x[],
               Editable->False], "2"]}], ")"}]}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox["e",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`e,
               Editable->False], "2"], " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["r",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`r[],
               Editable->False], "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["x",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`x[],
              Editable->False], "2"]}], ")"}]}]]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Kappa]", "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         InterpretationBox[
          StyleBox["i",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`i,
          Editable->False], " ", 
         InterpretationBox[
          StyleBox["x",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`x[],
          Editable->False]}], 
        RowBox[{
         SqrtBox[
          RowBox[{"1", "-", 
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox["e",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`e,
              Editable->False], "2"], " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["r",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`r[],
              Editable->False], "2"]}]}]], " ", 
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["x",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`x[],
             Editable->False], "2"]}]]}]]}], "+", 
      SqrtBox[
       RowBox[{"-", 
        FractionBox[
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox[
            InterpretationBox[
             StyleBox["e",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`e,
             Editable->False], "2"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["r",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`r[],
             Editable->False], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["x",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`x[],
               Editable->False], "2"]}], ")"}]}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox["e",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`e,
               Editable->False], "2"], " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["r",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`r[],
               Editable->False], "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["x",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`x[],
              Editable->False], "2"]}], ")"}]}]]}]]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.9913849436663837`*^9, 3.9913849933835316`*^9}, 
   3.991385053190773*^9, {3.9913851179135895`*^9, 3.991385122946082*^9}, 
   3.9913854583761587`*^9, 3.991385889538597*^9, 3.991391575141732*^9, 
   3.9914157849589815`*^9, 3.991454667712147*^9, 3.9914704330617847`*^9, 
   3.991471833786337*^9, 3.9916513197205667`*^9},
 CellLabel->"Out[45]=",ExpressionUUID->"1760d468-8352-489a-8e0a-cd8ef974643f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Kappa]", "\[Rule]", 
     RowBox[{
      FractionBox[
       RowBox[{
        InterpretationBox[
         StyleBox["i",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`i,
         Editable->False], " ", 
        InterpretationBox[
         StyleBox["x",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`x[],
         Editable->False]}], 
       RowBox[{
        SqrtBox[
         RowBox[{"1", "-", 
          RowBox[{
           SuperscriptBox[
            InterpretationBox[
             StyleBox["e",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`e,
             Editable->False], "2"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["r",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`r[],
             Editable->False], "2"]}]}]], " ", 
        SqrtBox[
         RowBox[{"1", "-", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["x",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`x[],
            Editable->False], "2"]}]]}]], "-", 
      SqrtBox[
       RowBox[{"-", 
        FractionBox[
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox[
            InterpretationBox[
             StyleBox["e",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`e,
             Editable->False], "2"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["r",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`r[],
             Editable->False], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["x",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`x[],
               Editable->False], "2"]}], ")"}]}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox["e",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`e,
               Editable->False], "2"], " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["r",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`r[],
               Editable->False], "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["x",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`x[],
              Editable->False], "2"]}], ")"}]}]]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Kappa]", "\[Rule]", 
     RowBox[{
      FractionBox[
       RowBox[{
        InterpretationBox[
         StyleBox["i",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`i,
         Editable->False], " ", 
        InterpretationBox[
         StyleBox["x",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`x[],
         Editable->False]}], 
       RowBox[{
        SqrtBox[
         RowBox[{"1", "-", 
          RowBox[{
           SuperscriptBox[
            InterpretationBox[
             StyleBox["e",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`e,
             Editable->False], "2"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["r",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`r[],
             Editable->False], "2"]}]}]], " ", 
        SqrtBox[
         RowBox[{"1", "-", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["x",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`x[],
            Editable->False], "2"]}]]}]], "+", 
      SqrtBox[
       RowBox[{"-", 
        FractionBox[
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox[
            InterpretationBox[
             StyleBox["e",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`e,
             Editable->False], "2"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["r",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`r[],
             Editable->False], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["x",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`x[],
               Editable->False], "2"]}], ")"}]}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox["e",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`e,
               Editable->False], "2"], " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["r",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`r[],
               Editable->False], "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["x",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`x[],
              Editable->False], "2"]}], ")"}]}]]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Kappa]", "\[Rule]", 
     RowBox[{
      FractionBox[
       RowBox[{
        InterpretationBox[
         StyleBox["i",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`i,
         Editable->False], " ", 
        InterpretationBox[
         StyleBox["x",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`x[],
         Editable->False]}], 
       RowBox[{
        SqrtBox[
         RowBox[{"1", "-", 
          RowBox[{
           SuperscriptBox[
            InterpretationBox[
             StyleBox["e",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`e,
             Editable->False], "2"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["r",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`r[],
             Editable->False], "2"]}]}]], " ", 
        SqrtBox[
         RowBox[{"1", "-", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["x",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`x[],
            Editable->False], "2"]}]]}]], "-", 
      SqrtBox[
       RowBox[{"-", 
        FractionBox[
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox[
            InterpretationBox[
             StyleBox["e",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`e,
             Editable->False], "2"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["r",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`r[],
             Editable->False], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["x",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`x[],
               Editable->False], "2"]}], ")"}]}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox["e",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`e,
               Editable->False], "2"], " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["r",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`r[],
               Editable->False], "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["x",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`x[],
              Editable->False], "2"]}], ")"}]}]]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Kappa]", "\[Rule]", 
     RowBox[{
      FractionBox[
       RowBox[{
        InterpretationBox[
         StyleBox["i",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`i,
         Editable->False], " ", 
        InterpretationBox[
         StyleBox["x",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`x[],
         Editable->False]}], 
       RowBox[{
        SqrtBox[
         RowBox[{"1", "-", 
          RowBox[{
           SuperscriptBox[
            InterpretationBox[
             StyleBox["e",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`e,
             Editable->False], "2"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["r",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`r[],
             Editable->False], "2"]}]}]], " ", 
        SqrtBox[
         RowBox[{"1", "-", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["x",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`x[],
            Editable->False], "2"]}]]}]], "+", 
      SqrtBox[
       RowBox[{"-", 
        FractionBox[
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox[
            InterpretationBox[
             StyleBox["e",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`e,
             Editable->False], "2"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["r",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`r[],
             Editable->False], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["x",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`x[],
               Editable->False], "2"]}], ")"}]}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox["e",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`e,
               Editable->False], "2"], " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["r",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`r[],
               Editable->False], "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["x",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`x[],
              Editable->False], "2"]}], ")"}]}]]}]]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.9913849436663837`*^9, 3.9913849933835316`*^9}, 
   3.991385053190773*^9, {3.9913851179135895`*^9, 3.991385122946082*^9}, 
   3.9913854583761587`*^9, 3.991385889538597*^9, 3.991391575141732*^9, 
   3.9914157849589815`*^9, 3.991454667712147*^9, 3.9914704330617847`*^9, 
   3.991471833786337*^9, 3.9916513199142017`*^9},
 CellLabel->"Out[46]=",ExpressionUUID->"b03e3d40-74b4-421c-b1ca-1c210034f3a6"]
}, Open  ]],

Cell["\<\
Then we use the resulting solution to perform some set of null rotations, \
boosts and spin rotations that give a null tetrad, associated with the PNDs \
(the resulting vectors have index 3)\
\>", "Text",
 CellChangeTimes->{{3.991650325353237*^9, 3.991650354118328*^9}, {
  3.991650585826157*^9, 3.991650612278138*^9}, {3.991650665546344*^9, 
  3.991650774633686*^9}, {3.9916508396859236`*^9, 3.991650957259506*^9}, {
  3.991651017128745*^9, 3.9916511171906195`*^9}, {3.991651168630211*^9, 
  3.9916512988176613`*^9}, {3.991651343273238*^9, 
  3.9916514301949787`*^9}},ExpressionUUID->"701bc8fd-5184-42c1-b96c-\
819f1f4a449b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"kn2", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"kn", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Kappa]", "/.", 
             RowBox[{"\[Kappa]s", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], ")"}], " ", "mnc"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Kappa]", "/.", 
             RowBox[{"\[Kappa]bs", "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], ")"}], "mn"}], "+", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Kappa]", "/.", 
             RowBox[{"\[Kappa]s", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], ")"}], 
           RowBox[{"(", 
            RowBox[{"\[Kappa]", "/.", 
             RowBox[{"\[Kappa]bs", "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], ")"}], "ln"}]}], "/.", 
         RowBox[{"f", "->", 
          RowBox[{"Function", "[", 
           RowBox[{"r", ",", 
            RowBox[{"1", "-", 
             RowBox[{
              SuperscriptBox["e", "2"], 
              SuperscriptBox["r", "2"]}]}]}], "]"}]}]}], "/.", 
        RowBox[{"\[CapitalOmega]", "->", 
         RowBox[{"Function", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"r", ",", "x"}], "}"}], ",", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{
              SuperscriptBox["e", "2"], 
              SuperscriptBox["r", "2"], 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                SuperscriptBox["x", "2"]}], ")"}]}]}], ")"}]}], "]"}]}]}], "//",
        "Simplify"}], ")"}], "/.", 
     RowBox[{
      SuperscriptBox["i", "2"], "->", 
      RowBox[{"-", "1"}]}]}], "/.", 
    RowBox[{"i", "->", "I"}]}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.9913850384912205`*^9, 3.991385065689275*^9}, {
   3.9913850968796763`*^9, 3.991385098167843*^9}, {3.991385148405918*^9, 
   3.9913852077377224`*^9}, {3.9913853748148737`*^9, 3.991385376885953*^9}, {
   3.991385811028737*^9, 3.9913858133480005`*^9}, {3.9913859730063505`*^9, 
   3.9913859974270515`*^9}, {3.9913860979407563`*^9, 
   3.9913861161435275`*^9}, {3.991416113031434*^9, 3.991416114343219*^9}, {
   3.991416203183589*^9, 3.9914162045000176`*^9}, 3.9914549155729656`*^9},
 CellLabel->"In[47]:=",ExpressionUUID->"cd685427-369e-4792-82ff-33298ef2ee46"],

Cell[BoxData[
 RowBox[{"CTensor", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SqrtBox["2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox[
            InterpretationBox[
             StyleBox["e",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`e,
             Editable->False], "2"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["r",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`r[],
             Editable->False], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["x",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`x[],
               Editable->False], "2"]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox[
            InterpretationBox[
             StyleBox["e",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`e,
             Editable->False], "2"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["r",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`r[],
             Editable->False], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["x",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`x[],
               Editable->False], "2"]}], ")"}]}], "-", 
          RowBox[{"\[ImaginaryI]", " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox["e",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`e,
                Editable->False], "2"], " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["r",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`r[],
                Editable->False], "2"]}]}]], " ", 
           InterpretationBox[
            StyleBox["x",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`x[],
            Editable->False], " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["x",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`x[],
               Editable->False], "2"]}]], " ", 
           SqrtBox[
            RowBox[{"-", 
             FractionBox[
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["e",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`e,
                  Editable->False], "2"], " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["r",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`r[],
                  Editable->False], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox[
                   InterpretationBox[
                    StyleBox["x",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`x[],
                    Editable->False], "2"]}], ")"}]}]}], 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{
                  SuperscriptBox[
                   InterpretationBox[
                    StyleBox["e",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`e,
                    Editable->False], "2"], " ", 
                  SuperscriptBox[
                   InterpretationBox[
                    StyleBox["r",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`r[],
                    Editable->False], "2"]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["x",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`x[],
                   Editable->False], "2"]}], ")"}]}]]}]]}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox["e",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`e,
              Editable->False], "2"], " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["r",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`r[],
              Editable->False], "2"]}]}], ")"}], 
         RowBox[{"3", "/", "2"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["x",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`x[],
            Editable->False], "2"]}], ")"}]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        InterpretationBox[
         StyleBox["x",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`x[],
         Editable->False], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox[
            InterpretationBox[
             StyleBox["e",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`e,
             Editable->False], "2"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["r",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`r[],
             Editable->False], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["x",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`x[],
               Editable->False], "2"]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           InterpretationBox[
            StyleBox["x",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`x[],
            Editable->False]}], "+", 
          RowBox[{"2", " ", "\[ImaginaryI]", " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox["e",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`e,
                Editable->False], "2"], " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["r",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`r[],
                Editable->False], "2"]}]}]], " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["x",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`x[],
               Editable->False], "2"]}]], " ", 
           SqrtBox[
            RowBox[{"-", 
             FractionBox[
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["e",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`e,
                  Editable->False], "2"], " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["r",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`r[],
                  Editable->False], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox[
                   InterpretationBox[
                    StyleBox["x",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`x[],
                    Editable->False], "2"]}], ")"}]}]}], 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{
                  SuperscriptBox[
                   InterpretationBox[
                    StyleBox["e",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`e,
                    Editable->False], "2"], " ", 
                  SuperscriptBox[
                   InterpretationBox[
                    StyleBox["r",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`r[],
                    Editable->False], "2"]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["x",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`x[],
                   Editable->False], "2"]}], ")"}]}]]}]]}]}], ")"}]}], 
       RowBox[{
        SqrtBox[
         RowBox[{"2", "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["e",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`e,
             Editable->False], "2"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["r",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`r[],
             Editable->False], "2"]}]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["x",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`x[],
            Editable->False], "2"]}], ")"}]}]]}], ",", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox["2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          SuperscriptBox[
           InterpretationBox[
            StyleBox["e",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`e,
            Editable->False], "2"], " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["r",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`r[],
            Editable->False], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["x",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`x[],
              Editable->False], "2"]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox["x",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`x[],
           Editable->False]}], "+", 
         RowBox[{
          SqrtBox[
           RowBox[{"1", "-", 
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox["e",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`e,
               Editable->False], "2"], " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["r",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`r[],
               Editable->False], "2"]}]}]], " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["x",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`x[],
              Editable->False], "2"]}]], " ", 
          SqrtBox[
           RowBox[{"-", 
            FractionBox[
             RowBox[{"1", "+", 
              RowBox[{
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["e",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`e,
                 Editable->False], "2"], " ", 
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["r",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`r[],
                 Editable->False], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["x",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`x[],
                   Editable->False], "2"]}], ")"}]}]}], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["e",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`e,
                   Editable->False], "2"], " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["r",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`r[],
                   Editable->False], "2"]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["x",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`x[],
                  Editable->False], "2"]}], ")"}]}]]}]]}]}], ")"}]}], 
      RowBox[{
       InterpretationBox[
        StyleBox["r",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`r[],
        Editable->False], " ", 
       SqrtBox[
        RowBox[{"1", "-", 
         RowBox[{
          SuperscriptBox[
           InterpretationBox[
            StyleBox["e",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`e,
            Editable->False], "2"], " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["r",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`r[],
            Editable->False], "2"]}]}]]}]], ",", "0"}], "}"}], ",", 
   RowBox[{"{", "stat", "}"}], ",", "0"}], "]"}]], "Output",
 CellChangeTimes->{{3.99138516928722*^9, 3.9913852080855427`*^9}, 
   3.991385383179552*^9, 3.991385450012104*^9, 3.991385822331358*^9, {
   3.9913859578724623`*^9, 3.991385975292794*^9}, 3.99138601204243*^9, {
   3.9913860995551043`*^9, 3.9913861165521703`*^9}, 3.99141576355077*^9, 
   3.9914157949467354`*^9, 3.991416115690525*^9, 3.9914162050108624`*^9, 
   3.9914548014001846`*^9, 3.9914549160317917`*^9, 3.9914704346595645`*^9, 
   3.9914718351571255`*^9, 3.9916513207066193`*^9},
 CellLabel->"Out[47]=",ExpressionUUID->"438372c5-000f-4b3d-8740-ad9ff78e418d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ln2", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"-", "1"}], 
       FractionBox[
        RowBox[{
         RowBox[{"-", "4"}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["e",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`e,
            Editable->False], "2"], " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["r",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`r[],
            Editable->False], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["x",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`x[],
              Editable->False], "2"]}], ")"}]}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox["e",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`e,
              Editable->False], "2"], " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["r",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`r[],
              Editable->False], "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["x",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`x[],
             Editable->False], "2"]}], ")"}]}]]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"kn", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"\[Kappa]", "/.", 
              RowBox[{"\[Kappa]s", "[", 
               RowBox[{"[", "2", "]"}], "]"}]}], ")"}], " ", "mnc"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"\[Kappa]", "/.", 
              RowBox[{"\[Kappa]bs", "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "mn"}], "+", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"\[Kappa]", "/.", 
              RowBox[{"\[Kappa]s", "[", 
               RowBox[{"[", "2", "]"}], "]"}]}], ")"}], 
            RowBox[{"(", 
             RowBox[{"\[Kappa]", "/.", 
              RowBox[{"\[Kappa]bs", "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "ln"}]}], "/.", 
          RowBox[{"f", "->", 
           RowBox[{"Function", "[", 
            RowBox[{"r", ",", 
             RowBox[{"1", "-", 
              RowBox[{
               SuperscriptBox["e", "2"], 
               SuperscriptBox["r", "2"]}]}]}], "]"}]}]}], "/.", 
         RowBox[{"\[CapitalOmega]", "->", 
          RowBox[{"Function", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"r", ",", "x"}], "}"}], ",", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{
               SuperscriptBox["e", "2"], 
               SuperscriptBox["r", "2"], 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 SuperscriptBox["x", "2"]}], ")"}]}]}], ")"}]}], "]"}]}]}], "//",
         "Simplify"}], ")"}]}], "/.", 
     RowBox[{
      SuperscriptBox["i", "2"], "->", 
      RowBox[{"-", "1"}]}]}], "/.", 
    RowBox[{"i", "->", "I"}]}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.9913850384912205`*^9, 3.991385065689275*^9}, {
   3.9913850968796763`*^9, 3.991385098167843*^9}, {3.991385148405918*^9, 
   3.9913852360418477`*^9}, {3.991385379349532*^9, 3.991385380952221*^9}, {
   3.991385464967636*^9, 3.991385465751037*^9}, {3.9913858160126743`*^9, 
   3.9913858200749755`*^9}, {3.991385953525573*^9, 3.991385954922725*^9}, 
   3.991386213114626*^9, {3.99138634218677*^9, 3.991386348404173*^9}, {
   3.9914161819137335`*^9, 3.9914161834635997`*^9}, 3.9914547422205544`*^9, 
   3.9914549189286065`*^9, {3.9914550012654676`*^9, 3.991455003564726*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"dcd33ba3-e2aa-44e6-ae6f-e02fe1f79a26"],

Cell[BoxData[
 RowBox[{"CTensor", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"1", "+", 
       RowBox[{
        SuperscriptBox[
         InterpretationBox[
          StyleBox["e",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`e,
          Editable->False], "2"], " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["r",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`r[],
          Editable->False], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["x",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`x[],
            Editable->False], "2"]}], ")"}]}], "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox[
         RowBox[{"1", "-", 
          RowBox[{
           SuperscriptBox[
            InterpretationBox[
             StyleBox["e",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`e,
             Editable->False], "2"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["r",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`r[],
             Editable->False], "2"]}]}]], " ", 
        InterpretationBox[
         StyleBox["x",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`x[],
         Editable->False], " ", 
        SqrtBox[
         RowBox[{"1", "-", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["x",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`x[],
            Editable->False], "2"]}]], " ", 
        SqrtBox[
         RowBox[{"-", 
          FractionBox[
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox["e",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`e,
               Editable->False], "2"], " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["r",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`r[],
               Editable->False], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["x",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`x[],
                 Editable->False], "2"]}], ")"}]}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["e",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`e,
                 Editable->False], "2"], " ", 
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["r",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`r[],
                 Editable->False], "2"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["x",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`x[],
                Editable->False], "2"]}], ")"}]}]]}]]}]}], 
      RowBox[{"2", " ", 
       SqrtBox[
        RowBox[{"2", "-", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["e",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`e,
            Editable->False], "2"], " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["r",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`r[],
            Editable->False], "2"]}]}]]}]], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          SuperscriptBox[
           InterpretationBox[
            StyleBox["e",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`e,
            Editable->False], "2"], " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["r",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`r[],
            Editable->False], "2"]}]}], ")"}], " ", 
       InterpretationBox[
        StyleBox["x",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`x[],
        Editable->False], " ", 
       RowBox[{"(", 
        RowBox[{
         InterpretationBox[
          StyleBox["x",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`x[],
          Editable->False], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox["e",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`e,
               Editable->False], "2"], " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["r",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`r[],
               Editable->False], "2"]}]}]], " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["x",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`x[],
              Editable->False], "2"]}]], " ", 
          SqrtBox[
           RowBox[{"-", 
            FractionBox[
             RowBox[{"1", "+", 
              RowBox[{
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["e",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`e,
                 Editable->False], "2"], " ", 
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["r",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`r[],
                 Editable->False], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["x",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`x[],
                   Editable->False], "2"]}], ")"}]}]}], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["e",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`e,
                   Editable->False], "2"], " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["r",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`r[],
                   Editable->False], "2"]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["x",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`x[],
                  Editable->False], "2"]}], ")"}]}]]}]]}]}], ")"}]}], 
      RowBox[{"2", " ", 
       SqrtBox[
        RowBox[{"2", "-", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["e",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`e,
            Editable->False], "2"], " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["r",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`r[],
            Editable->False], "2"]}]}]]}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           SuperscriptBox[
            InterpretationBox[
             StyleBox["e",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`e,
             Editable->False], "2"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["r",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`r[],
             Editable->False], "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["x",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`x[],
            Editable->False], "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], " ", 
           InterpretationBox[
            StyleBox["x",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`x[],
            Editable->False]}], "+", 
          RowBox[{
           SqrtBox[
            RowBox[{"1", "-", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox["e",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`e,
                Editable->False], "2"], " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["r",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`r[],
                Editable->False], "2"]}]}]], " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["x",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`x[],
               Editable->False], "2"]}]], " ", 
           SqrtBox[
            RowBox[{"-", 
             FractionBox[
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["e",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`e,
                  Editable->False], "2"], " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["r",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`r[],
                  Editable->False], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox[
                   InterpretationBox[
                    StyleBox["x",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`x[],
                    Editable->False], "2"]}], ")"}]}]}], 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{
                  SuperscriptBox[
                   InterpretationBox[
                    StyleBox["e",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`e,
                    Editable->False], "2"], " ", 
                  SuperscriptBox[
                   InterpretationBox[
                    StyleBox["r",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`r[],
                    Editable->False], "2"]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["x",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`x[],
                   Editable->False], "2"]}], ")"}]}]]}]]}]}], ")"}]}], 
       RowBox[{"2", " ", 
        InterpretationBox[
         StyleBox["r",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`r[],
         Editable->False], " ", 
        SqrtBox[
         RowBox[{"2", "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["e",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`e,
             Editable->False], "2"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["r",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`r[],
             Editable->False], "2"]}]}]]}]]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", "stat", "}"}], ",", "0"}], "]"}]], "Output",
 CellChangeTimes->{
  3.991385466284706*^9, 3.991385824278449*^9, 3.991385955585905*^9, 
   3.991386214092309*^9, {3.991386344361212*^9, 3.9913863489360127`*^9}, 
   3.9914157963896346`*^9, 3.9914161243842793`*^9, 3.99141618446074*^9, 
   3.99145480297176*^9, 3.9914549195027885`*^9, 3.9914550046729193`*^9, 
   3.9914704361626654`*^9, 3.991471836923871*^9, 3.991651323693282*^9},
 CellLabel->"Out[48]=",ExpressionUUID->"c2123e98-e095-4823-9cab-62ffef558702"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"mn", "[", 
           RowBox[{"-", "\[Mu]"}], "]"}], "+", 
          RowBox[{"\[Alpha]", " ", 
           RowBox[{"kn", "[", 
            RowBox[{"-", "\[Mu]"}], "]"}]}], "+", 
          RowBox[{"\[Beta]", " ", 
           RowBox[{"ln", "[", 
            RowBox[{"-", "\[Mu]"}], "]"}]}]}], ")"}], 
        RowBox[{"kn2", "[", "\[Mu]", "]"}]}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"mn", "[", 
           RowBox[{"-", "\[Mu]"}], "]"}], "+", 
          RowBox[{"\[Alpha]", " ", 
           RowBox[{"kn", "[", 
            RowBox[{"-", "\[Mu]"}], "]"}]}], "+", 
          RowBox[{"\[Beta]", " ", 
           RowBox[{"ln", "[", 
            RowBox[{"-", "\[Mu]"}], "]"}]}]}], ")"}], 
        RowBox[{"ln2", "[", "\[Mu]", "]"}]}]}], "}"}], "/.", 
     RowBox[{"f", "->", 
      RowBox[{"Function", "[", 
       RowBox[{"r", ",", 
        RowBox[{"1", "-", 
         RowBox[{
          SuperscriptBox["e", "2"], 
          SuperscriptBox["r", "2"]}]}]}], "]"}]}]}], "/.", 
    RowBox[{"\[CapitalOmega]", "->", 
     RowBox[{"Function", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"r", ",", "x"}], "}"}], ",", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          SuperscriptBox["e", "2"], 
          SuperscriptBox["r", "2"], 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["x", "2"]}], ")"}]}]}], ")"}]}], "]"}]}]}], "/.", 
   RowBox[{"i", "->", "I"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"\[Alpha]\[Beta]s", "=", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"%", "==", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Beta]"}], "}"}]}], "]"}], "//", 
   "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.991386268839198*^9, 3.991386314187252*^9}, {
  3.9913863529540677`*^9, 3.991386459375465*^9}, {3.9914548325193343`*^9, 
  3.9914548382085495`*^9}, {3.9914549280880003`*^9, 3.991454935032016*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"42a7c228-feb3-498b-b1c6-dd3f63219bdc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"\[Alpha]", "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox[
         RowBox[{"1", "-", 
          RowBox[{
           SuperscriptBox[
            InterpretationBox[
             StyleBox["e",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`e,
             Editable->False], "2"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["r",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`r[],
             Editable->False], "2"]}]}]], " ", 
        SqrtBox[
         RowBox[{"1", "-", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["x",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`x[],
            Editable->False], "2"]}]]}], 
       RowBox[{"2", " ", 
        InterpretationBox[
         StyleBox["x",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`x[],
         Editable->False]}]]}]}], ",", 
    RowBox[{"\[Beta]", "\[Rule]", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox[
        RowBox[{"1", "-", 
         RowBox[{
          SuperscriptBox[
           InterpretationBox[
            StyleBox["e",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`e,
            Editable->False], "2"], " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["r",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`r[],
            Editable->False], "2"]}]}]], " ", 
       SqrtBox[
        RowBox[{"1", "-", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["x",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`x[],
           Editable->False], "2"]}]]}], 
      RowBox[{"2", " ", 
       InterpretationBox[
        StyleBox["x",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`x[],
        Editable->False]}]]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.9914548083167763`*^9, 3.9914548386660957`*^9}, {
   3.991454923429655*^9, 3.9914549362099333`*^9}, 3.9914704510739098`*^9, 
   3.991471838840148*^9, 3.9916513265947065`*^9},
 CellLabel->"Out[50]=",ExpressionUUID->"b025f9b4-9599-417d-b478-916196195dc2"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"mn2", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"mn", "+", 
      RowBox[{"\[Alpha]", " ", "kn"}], "+", 
      RowBox[{"\[Beta]", " ", "ln"}]}], ")"}], "/.", 
    RowBox[{"\[Alpha]\[Beta]s", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.991386466418724*^9, 3.9913864898187447`*^9}, {
  3.9913865607075415`*^9, 3.9913865643307095`*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"5cddfc44-4a2b-4f6c-9568-949de7d2e468"],

Cell[BoxData[
 RowBox[{
  RowBox[{"mnc2", "=", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"-", "1"}], 
      FractionBox[
       RowBox[{"1", "+", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["x",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`x[],
          Editable->False], "2"], "+", 
        RowBox[{
         SuperscriptBox[
          InterpretationBox[
           StyleBox["e",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`e,
           Editable->False], "2"], " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["r",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`r[],
           Editable->False], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["x",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`x[],
             Editable->False], "2"]}], ")"}]}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["x",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`x[],
          Editable->False], "2"]}]]], 
     RowBox[{"(", 
      RowBox[{"mnc", "-", 
       RowBox[{"\[Alpha]", " ", "kn"}], "-", 
       RowBox[{"\[Beta]", " ", "ln"}]}], ")"}]}], "/.", 
    RowBox[{"\[Alpha]\[Beta]s", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.991386509658998*^9, 3.9913865248669443`*^9}, {
   3.991386566049983*^9, 3.9913865692734327`*^9}, 3.991455088486353*^9, {
   3.9914551253980503`*^9, 3.9914551290360413`*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"9f185633-c072-4ea9-bc35-39c4b59c7d9e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    SuperscriptBox["\[Gamma]1", "2"], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"mn2", "+", 
       RowBox[{"\[Sigma]1", " ", "mnc2"}]}], ")"}], "[", 
     RowBox[{"-", "\[Mu]"}], "]"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"mn2", "+", 
       RowBox[{"\[Sigma]1", " ", "mnc2"}]}], ")"}], "[", "\[Mu]", "]"}]}], "//",
    "Simplify"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"mnc2", "+", 
       RowBox[{"\[Sigma]2", " ", "mn2"}]}], ")"}], "[", 
     RowBox[{"-", "\[Mu]"}], "]"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"mnc2", "+", 
       RowBox[{"\[Sigma]2", " ", "mn2"}]}], ")"}], "[", "\[Mu]", "]"}]}], "//",
    "Simplify"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Gamma]1", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"mn2", "+", 
       RowBox[{"\[Sigma]1", " ", "mnc2"}]}], ")"}], "[", 
     RowBox[{"-", "\[Mu]"}], "]"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"mnc2", "+", 
       RowBox[{"\[Sigma]2", " ", "mn2"}]}], ")"}], "[", "\[Mu]", "]"}]}], "//",
    "Simplify"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"\[Sigma]s", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"%%%", ",", "%%", ",", "%"}], "}"}], "==", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"-", "1"}]}], "}"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Sigma]1", ",", "\[Sigma]2", ",", "\[Gamma]1"}], "}"}]}], 
     "]"}], "/.", 
    RowBox[{
     SuperscriptBox["i", "2"], "->", 
     RowBox[{"-", "1"}]}]}], "//", "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.991470585854267*^9, 3.9914706952323093`*^9}, {
  3.9914707860475473`*^9, 3.9914708760138397`*^9}, {3.991470946540882*^9, 
  3.991471007069068*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"b8556c86-d92f-4858-b07c-6db9721dd052"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Sigma]1", "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox["e",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`e,
                Editable->False], "2"], " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["r",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`r[],
                Editable->False], "2"]}]}], ")"}], "2"], " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["x",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`x[],
            Editable->False], "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "-", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["e",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`e,
               Editable->False], "4"], " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["r",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`r[],
               Editable->False], "4"]}]}], ")"}], " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["x",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`x[],
            Editable->False], "4"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox["e",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`e,
                Editable->False], "2"], " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["r",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`r[],
                Editable->False], "2"]}]}], ")"}], "2"], " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["x",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`x[],
            Editable->False], "6"]}], "+", 
         RowBox[{"2", " ", 
          SqrtBox[
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox["x",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`x[],
              Editable->False], "6"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["e",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`e,
                 Editable->False], "2"], " ", 
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["r",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`r[],
                 Editable->False], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["x",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`x[],
                   Editable->False], "2"]}], ")"}]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["x",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`x[],
                 Editable->False], "2"], "+", 
               RowBox[{
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["e",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`e,
                  Editable->False], "2"], " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["r",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`r[],
                  Editable->False], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox[
                   InterpretationBox[
                    StyleBox["x",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`x[],
                    Editable->False], "2"]}], ")"}]}]}], ")"}], "2"]}]]}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox["e",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`e,
              Editable->False], "2"], " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["r",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`r[],
              Editable->False], "2"]}]}], ")"}], " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["x",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`x[],
           Editable->False], "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["x",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`x[],
             Editable->False], "2"]}], ")"}]}]]}]}], ",", 
     RowBox[{"\[Sigma]2", "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["e",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`e,
                  Editable->False], "2"], " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["r",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`r[],
                  Editable->False], "2"]}]}], ")"}], "2"], " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["x",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`x[],
              Editable->False], "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", "-", 
              RowBox[{"2", " ", 
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["e",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`e,
                 Editable->False], "4"], " ", 
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["r",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`r[],
                 Editable->False], "4"]}]}], ")"}], " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["x",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`x[],
              Editable->False], "4"]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["e",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`e,
                  Editable->False], "2"], " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["r",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`r[],
                  Editable->False], "2"]}]}], ")"}], "2"], " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["x",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`x[],
              Editable->False], "6"]}], "+", 
           RowBox[{"2", " ", 
            SqrtBox[
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox["x",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`x[],
                Editable->False], "6"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["e",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`e,
                   Editable->False], "2"], " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["r",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`r[],
                   Editable->False], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox[
                    InterpretationBox[
                    StyleBox["x",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`x[],
                    Editable->False], "2"]}], ")"}]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["x",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`x[],
                   Editable->False], "2"], "+", 
                 RowBox[{
                  SuperscriptBox[
                   InterpretationBox[
                    StyleBox["e",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`e,
                    Editable->False], "2"], " ", 
                  SuperscriptBox[
                   InterpretationBox[
                    StyleBox["r",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`r[],
                    Editable->False], "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["x",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`x[],
                    Editable->False], "2"]}], ")"}]}]}], ")"}], "2"]}]]}]}], 
          ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox["e",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`e,
              Editable->False], "2"], " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["r",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`r[],
              Editable->False], "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["x",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`x[],
             Editable->False], "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["x",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`x[],
              Editable->False], "2"], "+", 
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox["e",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`e,
               Editable->False], "2"], " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["r",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`r[],
               Editable->False], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["x",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`x[],
                 Editable->False], "2"]}], ")"}]}]}], ")"}], "2"]}]]}]}], ",", 
     RowBox[{"\[Gamma]1", "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox["e",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`e,
               Editable->False], "2"], " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["r",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`r[],
               Editable->False], "2"]}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["x",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`x[],
           Editable->False], "2"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["e",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`e,
              Editable->False], "4"], " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["r",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`r[],
              Editable->False], "4"]}]}], ")"}], " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["x",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`x[],
           Editable->False], "4"]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox["e",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`e,
               Editable->False], "2"], " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["r",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`r[],
               Editable->False], "2"]}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["x",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`x[],
           Editable->False], "6"]}], "-", 
        RowBox[{"2", " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox[
            InterpretationBox[
             StyleBox["x",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`x[],
             Editable->False], "6"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox["e",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`e,
                Editable->False], "2"], " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["r",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`r[],
                Editable->False], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["x",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`x[],
                  Editable->False], "2"]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["x",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`x[],
                Editable->False], "2"], "+", 
              RowBox[{
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["e",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`e,
                 Editable->False], "2"], " ", 
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["r",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`r[],
                 Editable->False], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["x",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`x[],
                   Editable->False], "2"]}], ")"}]}]}], ")"}], "2"]}]]}]}], 
       RowBox[{"8", " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["x",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`x[],
          Editable->False], "4"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox[
            InterpretationBox[
             StyleBox["e",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`e,
             Editable->False], "2"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["r",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`r[],
             Editable->False], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["x",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`x[],
               Editable->False], "2"]}], ")"}]}]}], ")"}]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Sigma]1", "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox["e",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`e,
                Editable->False], "2"], " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["r",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`r[],
                Editable->False], "2"]}]}], ")"}], "2"], " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["x",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`x[],
            Editable->False], "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "-", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["e",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`e,
               Editable->False], "4"], " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["r",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`r[],
               Editable->False], "4"]}]}], ")"}], " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["x",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`x[],
            Editable->False], "4"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox["e",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`e,
                Editable->False], "2"], " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["r",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`r[],
                Editable->False], "2"]}]}], ")"}], "2"], " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["x",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`x[],
            Editable->False], "6"]}], "-", 
         RowBox[{"2", " ", 
          SqrtBox[
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox["x",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`x[],
              Editable->False], "6"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["e",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`e,
                 Editable->False], "2"], " ", 
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["r",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`r[],
                 Editable->False], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["x",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`x[],
                   Editable->False], "2"]}], ")"}]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["x",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`x[],
                 Editable->False], "2"], "+", 
               RowBox[{
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["e",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`e,
                  Editable->False], "2"], " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["r",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`r[],
                  Editable->False], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox[
                   InterpretationBox[
                    StyleBox["x",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`x[],
                    Editable->False], "2"]}], ")"}]}]}], ")"}], "2"]}]]}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox["e",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`e,
              Editable->False], "2"], " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["r",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`r[],
              Editable->False], "2"]}]}], ")"}], " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["x",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`x[],
           Editable->False], "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["x",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`x[],
             Editable->False], "2"]}], ")"}]}]]}]}], ",", 
     RowBox[{"\[Sigma]2", "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["e",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`e,
                  Editable->False], "2"], " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["r",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`r[],
                  Editable->False], "2"]}]}], ")"}], "2"], " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["x",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`x[],
              Editable->False], "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", "-", 
              RowBox[{"2", " ", 
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["e",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`e,
                 Editable->False], "4"], " ", 
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["r",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`r[],
                 Editable->False], "4"]}]}], ")"}], " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["x",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`x[],
              Editable->False], "4"]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["e",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`e,
                  Editable->False], "2"], " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["r",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`r[],
                  Editable->False], "2"]}]}], ")"}], "2"], " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["x",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`x[],
              Editable->False], "6"]}], "-", 
           RowBox[{"2", " ", 
            SqrtBox[
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox["x",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`x[],
                Editable->False], "6"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["e",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`e,
                   Editable->False], "2"], " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["r",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`r[],
                   Editable->False], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox[
                    InterpretationBox[
                    StyleBox["x",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`x[],
                    Editable->False], "2"]}], ")"}]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["x",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`x[],
                   Editable->False], "2"], "+", 
                 RowBox[{
                  SuperscriptBox[
                   InterpretationBox[
                    StyleBox["e",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`e,
                    Editable->False], "2"], " ", 
                  SuperscriptBox[
                   InterpretationBox[
                    StyleBox["r",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`r[],
                    Editable->False], "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["x",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`x[],
                    Editable->False], "2"]}], ")"}]}]}], ")"}], "2"]}]]}]}], 
          ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox["e",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`e,
              Editable->False], "2"], " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["r",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`r[],
              Editable->False], "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["x",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`x[],
             Editable->False], "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["x",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`x[],
              Editable->False], "2"], "+", 
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox["e",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`e,
               Editable->False], "2"], " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["r",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`r[],
               Editable->False], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["x",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`x[],
                 Editable->False], "2"]}], ")"}]}]}], ")"}], "2"]}]]}]}], ",", 
     RowBox[{"\[Gamma]1", "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox["e",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`e,
               Editable->False], "2"], " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["r",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`r[],
               Editable->False], "2"]}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["x",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`x[],
           Editable->False], "2"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["e",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`e,
              Editable->False], "4"], " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["r",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`r[],
              Editable->False], "4"]}]}], ")"}], " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["x",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`x[],
           Editable->False], "4"]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox["e",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`e,
               Editable->False], "2"], " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["r",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`r[],
               Editable->False], "2"]}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["x",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`x[],
           Editable->False], "6"]}], "+", 
        RowBox[{"2", " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox[
            InterpretationBox[
             StyleBox["x",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`x[],
             Editable->False], "6"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox["e",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`e,
                Editable->False], "2"], " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["r",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`r[],
                Editable->False], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["x",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`x[],
                  Editable->False], "2"]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["x",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`x[],
                Editable->False], "2"], "+", 
              RowBox[{
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["e",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`e,
                 Editable->False], "2"], " ", 
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["r",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`r[],
                 Editable->False], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["x",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`x[],
                   Editable->False], "2"]}], ")"}]}]}], ")"}], "2"]}]]}]}], 
       RowBox[{"8", " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["x",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`x[],
          Editable->False], "4"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox[
            InterpretationBox[
             StyleBox["e",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`e,
             Editable->False], "2"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["r",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`r[],
             Editable->False], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["x",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`x[],
               Editable->False], "2"]}], ")"}]}]}], ")"}]}]]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.9914706043713727`*^9, 3.9914706956267047`*^9}, {
   3.9914709478458643`*^9, 3.9914710079826975`*^9}, {3.9914718410766706`*^9, 
   3.991471870790597*^9}, 3.991651331035101*^9},
 CellLabel->"Out[56]=",ExpressionUUID->"01890b34-6137-4882-b021-6de318006a6c"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"mn3", "=", 
   RowBox[{
    RowBox[{"\[Gamma]1", 
     RowBox[{"(", 
      RowBox[{"mn2", "+", 
       RowBox[{"\[Sigma]1", " ", "mnc2"}]}], ")"}]}], "/.", 
    RowBox[{"\[Sigma]s", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9914705403202176`*^9, 3.9914706115246887`*^9}, {
  3.9914706861588297`*^9, 3.9914706914628716`*^9}, {3.99147101274226*^9, 
  3.991471018341287*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"29639bca-94b3-401a-b8b3-c9b4378a2381"],

Cell[BoxData[
 RowBox[{
  RowBox[{"mnc3", "=", 
   RowBox[{
    RowBox[{"mnc2", "+", 
     RowBox[{"\[Sigma]2", " ", "mn2"}]}], "/.", 
    RowBox[{"\[Sigma]s", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.991470698867626*^9, 3.9914707249260902`*^9}, {
   3.9914707764468813`*^9, 3.991470782246188*^9}, 3.991471023365028*^9},
 CellLabel->"In[58]:=",ExpressionUUID->"e0c54d63-6e39-4684-bdc4-83cfd35541c7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"kn3", "=", "kn2"}], ";"}]], "Input",
 CellChangeTimes->{{3.9914705403202176`*^9, 3.9914706115246887`*^9}, {
  3.9914706861588297`*^9, 3.9914706914628716`*^9}, {3.99147101274226*^9, 
  3.991471018341287*^9}, {3.9916514438781967`*^9, 3.991651448888734*^9}},
 CellLabel->"In[60]:=",ExpressionUUID->"4105e14c-475a-4a38-a922-e83a26049356"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ln3", "=", "ln2"}], ";"}]], "Input",
 CellChangeTimes->{{3.991470698867626*^9, 3.9914707249260902`*^9}, {
   3.9914707764468813`*^9, 3.991470782246188*^9}, 3.991471023365028*^9, {
   3.991651451942516*^9, 3.991651458589128*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"0b1a0964-5e32-4b46-9d89-67c024c78cbc"],

Cell["\<\
Below we check that the final null tetrad satisfies all the properties of \
null tetrad\
\>", "Text",
 CellChangeTimes->{{3.991650325353237*^9, 3.991650354118328*^9}, {
  3.991650585826157*^9, 3.991650612278138*^9}, {3.991650665546344*^9, 
  3.991650774633686*^9}, {3.9916508396859236`*^9, 3.991650957259506*^9}, {
  3.991651017128745*^9, 3.9916511171906195`*^9}, {3.991651168630211*^9, 
  3.9916512988176613`*^9}, {3.991651343273238*^9, 3.9916514301949787`*^9}, {
  3.9916514998230815`*^9, 
  3.991651525938651*^9}},ExpressionUUID->"585b3823-b345-4b82-b84a-\
f3411bdd3a0d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"kn3", "[", 
         RowBox[{"-", "\[Mu]"}], "]"}], 
        RowBox[{"kn3", "[", "\[Mu]", "]"}]}], "//", "Simplify"}], ")"}], "/.", 
     RowBox[{
      SuperscriptBox["i", "2"], "->", 
      RowBox[{"-", "1"}]}]}], "/.", 
    RowBox[{"f", "->", 
     RowBox[{"Function", "[", 
      RowBox[{"r", ",", 
       RowBox[{"1", "-", 
        RowBox[{
         SuperscriptBox["e", "2"], 
         SuperscriptBox["r", "2"]}]}]}], "]"}]}]}], "/.", 
   RowBox[{"\[CapitalOmega]", "->", 
    RowBox[{"Function", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"r", ",", "x"}], "}"}], ",", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{
         SuperscriptBox["e", "2"], 
         SuperscriptBox["r", "2"], 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["x", "2"]}], ")"}]}]}], ")"}]}], "]"}]}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.9916514620705833`*^9, 3.99165148658902*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"0f16fd81-75f8-4184-8512-9ef8e94963a8"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.991651487014145*^9},
 CellLabel->"Out[64]=",ExpressionUUID->"2e6303ee-3e4f-466c-8f06-21b2f5bfd670"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"kn3", "[", 
         RowBox[{"-", "\[Mu]"}], "]"}], 
        RowBox[{"ln3", "[", "\[Mu]", "]"}]}], "//", "Simplify"}], ")"}], "/.", 
     RowBox[{
      SuperscriptBox["i", "2"], "->", 
      RowBox[{"-", "1"}]}]}], "/.", 
    RowBox[{"f", "->", 
     RowBox[{"Function", "[", 
      RowBox[{"r", ",", 
       RowBox[{"1", "-", 
        RowBox[{
         SuperscriptBox["e", "2"], 
         SuperscriptBox["r", "2"]}]}]}], "]"}]}]}], "/.", 
   RowBox[{"\[CapitalOmega]", "->", 
    RowBox[{"Function", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"r", ",", "x"}], "}"}], ",", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{
         SuperscriptBox["e", "2"], 
         SuperscriptBox["r", "2"], 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["x", "2"]}], ")"}]}]}], ")"}]}], "]"}]}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.9916515333902903`*^9, 3.991651534872611*^9}},
 CellLabel->"In[65]:=",ExpressionUUID->"45a7803f-fec2-43a2-834c-a43fe0dc548b"],

Cell[BoxData[
 RowBox[{"-", "1"}]], "Output",
 CellChangeTimes->{3.991651535365237*^9},
 CellLabel->"Out[65]=",ExpressionUUID->"1abed6eb-c0d9-4cb9-9907-eae6d24e02d6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"kn3", "[", 
          RowBox[{"-", "\[Mu]"}], "]"}], 
         RowBox[{"mn3", "[", "\[Mu]", "]"}]}], "//", "Simplify"}], ")"}], "/.", 
      RowBox[{
       SuperscriptBox["i", "2"], "->", 
       RowBox[{"-", "1"}]}]}], "/.", 
     RowBox[{"i", "->", "I"}]}], "/.", 
    RowBox[{"f", "->", 
     RowBox[{"Function", "[", 
      RowBox[{"r", ",", 
       RowBox[{"1", "-", 
        RowBox[{
         SuperscriptBox["e", "2"], 
         SuperscriptBox["r", "2"]}]}]}], "]"}]}]}], "/.", 
   RowBox[{"\[CapitalOmega]", "->", 
    RowBox[{"Function", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"r", ",", "x"}], "}"}], ",", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{
         SuperscriptBox["e", "2"], 
         SuperscriptBox["r", "2"], 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["x", "2"]}], ")"}]}]}], ")"}]}], "]"}]}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.991651539075262*^9, 3.9916515480451546`*^9}},
 CellLabel->"In[67]:=",ExpressionUUID->"f1dd90d5-8804-494f-aac4-8c9c78925dd9"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.9916515412009897`*^9, 3.991651548607147*^9}},
 CellLabel->"Out[67]=",ExpressionUUID->"f1608a91-cc5e-45ed-8bf0-792761babb74"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"kn3", "[", 
          RowBox[{"-", "\[Mu]"}], "]"}], 
         RowBox[{"mnc3", "[", "\[Mu]", "]"}]}], "//", "Simplify"}], ")"}], "/.", 
      RowBox[{
       SuperscriptBox["i", "2"], "->", 
       RowBox[{"-", "1"}]}]}], "/.", 
     RowBox[{"i", "->", "I"}]}], "/.", 
    RowBox[{"f", "->", 
     RowBox[{"Function", "[", 
      RowBox[{"r", ",", 
       RowBox[{"1", "-", 
        RowBox[{
         SuperscriptBox["e", "2"], 
         SuperscriptBox["r", "2"]}]}]}], "]"}]}]}], "/.", 
   RowBox[{"\[CapitalOmega]", "->", 
    RowBox[{"Function", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"r", ",", "x"}], "}"}], ",", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{
         SuperscriptBox["e", "2"], 
         SuperscriptBox["r", "2"], 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["x", "2"]}], ")"}]}]}], ")"}]}], "]"}]}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.9916515543084955`*^9, 3.9916515577702065`*^9}},
 CellLabel->"In[68]:=",ExpressionUUID->"a6dc189b-c56d-478c-8a3f-0bfb2bfd4497"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.9916515594383397`*^9},
 CellLabel->"Out[68]=",ExpressionUUID->"6f39f723-ac5e-47c6-b062-0456e20b8e60"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"ln3", "[", 
         RowBox[{"-", "\[Mu]"}], "]"}], 
        RowBox[{"ln3", "[", "\[Mu]", "]"}]}], "//", "Simplify"}], ")"}], "/.", 
     RowBox[{
      SuperscriptBox["i", "2"], "->", 
      RowBox[{"-", "1"}]}]}], "/.", 
    RowBox[{"f", "->", 
     RowBox[{"Function", "[", 
      RowBox[{"r", ",", 
       RowBox[{"1", "-", 
        RowBox[{
         SuperscriptBox["e", "2"], 
         SuperscriptBox["r", "2"]}]}]}], "]"}]}]}], "/.", 
   RowBox[{"\[CapitalOmega]", "->", 
    RowBox[{"Function", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"r", ",", "x"}], "}"}], ",", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{
         SuperscriptBox["e", "2"], 
         SuperscriptBox["r", "2"], 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["x", "2"]}], ")"}]}]}], ")"}]}], "]"}]}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.9916514620705833`*^9, 3.99165148658902*^9}, {
  3.9916515779338956`*^9, 3.9916515790940456`*^9}},
 CellLabel->"In[69]:=",ExpressionUUID->"2cbbd30f-bab5-4dae-86ab-1b78e7b01058"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.991651583957839*^9},
 CellLabel->"Out[69]=",ExpressionUUID->"2e460c25-ab64-44b9-8282-edbf374b0d75"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"ln3", "[", 
          RowBox[{"-", "\[Mu]"}], "]"}], 
         RowBox[{"mn3", "[", "\[Mu]", "]"}]}], "//", "Simplify"}], ")"}], "/.", 
      RowBox[{
       SuperscriptBox["i", "2"], "->", 
       RowBox[{"-", "1"}]}]}], "/.", 
     RowBox[{"i", "->", "I"}]}], "/.", 
    RowBox[{"f", "->", 
     RowBox[{"Function", "[", 
      RowBox[{"r", ",", 
       RowBox[{"1", "-", 
        RowBox[{
         SuperscriptBox["e", "2"], 
         SuperscriptBox["r", "2"]}]}]}], "]"}]}]}], "/.", 
   RowBox[{"\[CapitalOmega]", "->", 
    RowBox[{"Function", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"r", ",", "x"}], "}"}], ",", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{
         SuperscriptBox["e", "2"], 
         SuperscriptBox["r", "2"], 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["x", "2"]}], ")"}]}]}], ")"}]}], "]"}]}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.991651539075262*^9, 3.9916515480451546`*^9}, 
   3.9916515801721153`*^9},
 CellLabel->"In[70]:=",ExpressionUUID->"2e0a1a6e-e411-4fce-b49b-5670e62785ca"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.991651585023185*^9},
 CellLabel->"Out[70]=",ExpressionUUID->"354fdd28-523e-4702-97fc-2ecd1ca04676"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"ln3", "[", 
          RowBox[{"-", "\[Mu]"}], "]"}], 
         RowBox[{"mnc3", "[", "\[Mu]", "]"}]}], "//", "Simplify"}], ")"}], "/.", 
      RowBox[{
       SuperscriptBox["i", "2"], "->", 
       RowBox[{"-", "1"}]}]}], "/.", 
     RowBox[{"i", "->", "I"}]}], "/.", 
    RowBox[{"f", "->", 
     RowBox[{"Function", "[", 
      RowBox[{"r", ",", 
       RowBox[{"1", "-", 
        RowBox[{
         SuperscriptBox["e", "2"], 
         SuperscriptBox["r", "2"]}]}]}], "]"}]}]}], "/.", 
   RowBox[{"\[CapitalOmega]", "->", 
    RowBox[{"Function", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"r", ",", "x"}], "}"}], ",", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{
         SuperscriptBox["e", "2"], 
         SuperscriptBox["r", "2"], 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["x", "2"]}], ")"}]}]}], ")"}]}], "]"}]}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.9916515543084955`*^9, 3.991651582087042*^9}},
 CellLabel->"In[71]:=",ExpressionUUID->"8f991b34-c4b5-4c37-8e1e-9586c9d5495c"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.991651585450056*^9},
 CellLabel->"Out[71]=",ExpressionUUID->"a871be77-700a-4294-967e-3ea727feaec8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"mn3", "[", 
        RowBox[{"-", "\[Mu]"}], "]"}], 
       RowBox[{"mn3", "[", "\[Mu]", "]"}]}], "//", "Simplify"}], ")"}], "/.", 
    RowBox[{"\[Sigma]s", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], "/.", 
   RowBox[{
    SuperscriptBox["i", "2"], "->", 
    RowBox[{"-", "1"}]}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.991470726839715*^9, 3.9914707704701586`*^9}, {
   3.9914710307899704`*^9, 3.991471038467084*^9}, 3.991471851331561*^9},
 CellLabel->"In[72]:=",ExpressionUUID->"7348a452-710a-4e49-a134-26c8638f0e84"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.9914707414136715`*^9, 3.991470779564443*^9}, {
   3.9914710259919744`*^9, 3.9914710395872307`*^9}, {3.9914718429075623`*^9, 
   3.991471873628666*^9}, 3.9916513394940653`*^9, 3.9916515956384964`*^9},
 CellLabel->"Out[72]=",ExpressionUUID->"c1b2781a-f895-4a53-8bc1-20be09a70d84"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"mn3", "[", 
        RowBox[{"-", "\[Mu]"}], "]"}], 
       RowBox[{"mnc3", "[", "\[Mu]", "]"}]}], "//", "Simplify"}], ")"}], "/.", 
    RowBox[{"\[Sigma]s", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], "/.", 
   RowBox[{
    SuperscriptBox["i", "2"], "->", 
    RowBox[{"-", "1"}]}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{3.991651603192704*^9},
 CellLabel->"In[73]:=",ExpressionUUID->"fbe609c5-b7ce-48a0-92e0-481fe250dea3"],

Cell[BoxData[
 RowBox[{"-", "1"}]], "Output",
 CellChangeTimes->{3.99165160437755*^9},
 CellLabel->"Out[73]=",ExpressionUUID->"50c2b34d-ef09-499c-a068-abaa15035929"]
}, Open  ]],

Cell["\<\
Calculating Weyl scalars with respect to this null tetrad, we obtain eqs. \
(11-12)\
\>", "Text",
 CellChangeTimes->{{3.991650325353237*^9, 3.991650354118328*^9}, {
  3.991650585826157*^9, 3.991650612278138*^9}, {3.991650665546344*^9, 
  3.991650774633686*^9}, {3.9916508396859236`*^9, 3.991650957259506*^9}, {
  3.991651017128745*^9, 3.9916511171906195`*^9}, {3.991651168630211*^9, 
  3.9916512988176613`*^9}, {3.991651343273238*^9, 3.9916514301949787`*^9}, {
  3.9916514998230815`*^9, 3.991651525938651*^9}, {3.9916516125193663`*^9, 
  3.9916516599491653`*^9}},ExpressionUUID->"140dcd37-6a1d-4edb-b5ea-\
1501658f191a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[CapitalPsi]p0", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Weyl", "[", "cd", "]"}], "[", 
            RowBox[{
             RowBox[{"-", "\[Mu]"}], ",", 
             RowBox[{"-", "\[Nu]"}], ",", 
             RowBox[{"-", "\[Rho]"}], ",", 
             RowBox[{"-", "\[Delta]"}]}], "]"}], 
           RowBox[{"kn3", "[", "\[Mu]", "]"}], 
           RowBox[{"mn3", "[", "\[Nu]", "]"}], 
           RowBox[{"kn3", "[", "\[Rho]", "]"}], 
           RowBox[{"mn3", "[", "\[Delta]", "]"}]}], "/.", 
          RowBox[{
           SuperscriptBox["i", "2"], "->", 
           RowBox[{"-", "1"}]}]}], "/.", 
         RowBox[{"f", "->", 
          RowBox[{"Function", "[", 
           RowBox[{"r", ",", 
            RowBox[{"1", "-", 
             RowBox[{
              SuperscriptBox["e", "2"], 
              SuperscriptBox["r", "2"]}]}]}], "]"}]}]}], "/.", 
        RowBox[{"\[CapitalOmega]", "->", 
         RowBox[{"Function", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"r", ",", "x"}], "}"}], ",", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{
              SuperscriptBox["e", "2"], 
              SuperscriptBox["r", "2"], 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                SuperscriptBox["x", "2"]}], ")"}]}]}], ")"}]}], "]"}]}]}], "//",
        "Simplify"}], ")"}], "/.", 
     RowBox[{"i", "->", "I"}]}], "//", "PowerExpand"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.937029442583239*^9, 3.93702949112192*^9}, {
   3.943095694596777*^9, 3.943095696960227*^9}, {3.986979714374649*^9, 
   3.9869797177126255`*^9}, {3.9913813231819925`*^9, 
   3.9913813358519316`*^9}, {3.991385254805394*^9, 3.991385282254047*^9}, {
   3.9913853491397676`*^9, 3.9913853613857794`*^9}, {3.991385510383495*^9, 
   3.991385512527194*^9}, {3.991385835862235*^9, 3.991385856994769*^9}, {
   3.991386533516534*^9, 3.991386535224307*^9}, 3.9914158180984926`*^9, 
   3.9914158511480436`*^9, {3.991415967400569*^9, 3.9914159783552713`*^9}, {
   3.991471043204896*^9, 3.991471044804861*^9}, {3.9916516317343206`*^9, 
   3.991651633656417*^9}},
 CellLabel->"In[74]:=",
 CellID->19864203,ExpressionUUID->"33108ce5-da9d-4280-9bd2-99ce7d9f6c85"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.9913852622431436`*^9, 3.9913852826356335`*^9}, {
   3.991385358066143*^9, 3.9913853617091026`*^9}, 3.99138539325571*^9, 
   3.991385513037857*^9, {3.991385832494816*^9, 3.991385857378331*^9}, {
   3.991385961678526*^9, 3.9913859838975387`*^9}, 3.9913860196314907`*^9, 
   3.99138654776011*^9, 3.991387489289514*^9, 3.991415815129903*^9, 
   3.9914158483871164`*^9, 3.9914159588361096`*^9, 3.99141607883565*^9, 
   3.991416166262633*^9, 3.991416536521922*^9, 3.991454830623762*^9, 
   3.991454871764242*^9, 3.991454941393751*^9, 3.991455134916649*^9, 
   3.9914710486482897`*^9, 3.9914718777455254`*^9, 3.991651638494973*^9},
 CellLabel->"Out[74]=",ExpressionUUID->"8a8f268c-5761-4c5b-a1e4-3a666511bcdd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[CapitalPsi]p1", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Weyl", "[", "cd", "]"}], "[", 
         RowBox[{
          RowBox[{"-", "\[Mu]"}], ",", 
          RowBox[{"-", "\[Nu]"}], ",", 
          RowBox[{"-", "\[Rho]"}], ",", 
          RowBox[{"-", "\[Delta]"}]}], "]"}], 
        RowBox[{"kn3", "[", "\[Mu]", "]"}], 
        RowBox[{"ln3", "[", "\[Nu]", "]"}], 
        RowBox[{"kn3", "[", "\[Rho]", "]"}], 
        RowBox[{"mn3", "[", "\[Delta]", "]"}]}], "/.", 
       RowBox[{
        SuperscriptBox["i", "2"], "->", 
        RowBox[{"-", "1"}]}]}], "/.", 
      RowBox[{"f", "->", 
       RowBox[{"Function", "[", 
        RowBox[{"r", ",", 
         RowBox[{"1", "-", 
          RowBox[{
           SuperscriptBox["e", "2"], 
           SuperscriptBox["r", "2"]}]}]}], "]"}]}]}], "/.", 
     RowBox[{"\[CapitalOmega]", "->", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"r", ",", "x"}], "}"}], ",", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           SuperscriptBox["e", "2"], 
           SuperscriptBox["r", "2"], 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SuperscriptBox["x", "2"]}], ")"}]}]}], ")"}]}], "]"}]}]}], "/.", 
    RowBox[{"i", "->", "I"}]}], "//", "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.937029504449337*^9, 3.9370295078359222`*^9}, {
   3.94009080970706*^9, 3.940090817163468*^9}, {3.943095698504141*^9, 
   3.94309570315244*^9}, {3.9450803184730554`*^9, 3.945080325474861*^9}, {
   3.986979427642832*^9, 3.9869794513850875`*^9}, {3.9869797190248537`*^9, 
   3.9869797218597946`*^9}, {3.9913813440849085`*^9, 
   3.9913813509518223`*^9}, {3.991454957222849*^9, 3.991454963859679*^9}, 
   3.991455144147503*^9, 3.991471051173883*^9, {3.9916516376798496`*^9, 
   3.9916516423621073`*^9}},
 CellLabel->"In[76]:=",
 CellID->391014136,ExpressionUUID->"512f3e26-fb74-41d1-b8b0-9a1554d27d69"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.9914551387519374`*^9, 3.9914551449149995`*^9}, 
   3.9914710522622995`*^9, 3.991471878043524*^9, {3.991651640404812*^9, 
   3.9916516430694413`*^9}},
 CellLabel->"Out[76]=",ExpressionUUID->"7d9d1689-6c48-4bdc-bb81-639a349ae1e5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[CapitalPsi]p2", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Weyl", "[", "cd", "]"}], "[", 
         RowBox[{
          RowBox[{"-", "\[Mu]"}], ",", 
          RowBox[{"-", "\[Nu]"}], ",", 
          RowBox[{"-", "\[Rho]"}], ",", 
          RowBox[{"-", "\[Delta]"}]}], "]"}], 
        RowBox[{"kn3", "[", "\[Mu]", "]"}], 
        RowBox[{"mn3", "[", "\[Nu]", "]"}], 
        RowBox[{"mnc3", "[", "\[Rho]", "]"}], 
        RowBox[{"ln3", "[", "\[Delta]", "]"}]}], "/.", 
       RowBox[{
        SuperscriptBox["i", "2"], "->", 
        RowBox[{"-", "1"}]}]}], "/.", 
      RowBox[{"f", "->", 
       RowBox[{"Function", "[", 
        RowBox[{"r", ",", 
         RowBox[{"1", "-", 
          RowBox[{
           SuperscriptBox["e", "2"], 
           SuperscriptBox["r", "2"]}]}]}], "]"}]}]}], "/.", 
     RowBox[{"\[CapitalOmega]", "->", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"r", ",", "x"}], "}"}], ",", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           SuperscriptBox["e", "2"], 
           SuperscriptBox["r", "2"], 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SuperscriptBox["x", "2"]}], ")"}]}]}], ")"}]}], "]"}]}]}], "/.", 
    RowBox[{"i", "->", "I"}]}], "//", "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.937029504449337*^9, 3.9370295078359222`*^9}, {
  3.94009080970706*^9, 3.940090817163468*^9}, {3.943095698504141*^9, 
  3.94309570315244*^9}, {3.9450803184730554`*^9, 3.945080325474861*^9}, {
  3.986979427642832*^9, 3.9869794513850875`*^9}, {3.9869797190248537`*^9, 
  3.9869797218597946`*^9}, {3.9913813440849085`*^9, 3.9913813509518223`*^9}, {
  3.991454957222849*^9, 3.991454963859679*^9}, {3.991455144147503*^9, 
  3.991455169062152*^9}, {3.991471054427699*^9, 3.9914710556504755`*^9}, {
  3.9916516457254896`*^9, 3.991651648184051*^9}},
 CellLabel->"In[77]:=",
 CellID->80446415,ExpressionUUID->"6d6ace90-0e33-49bd-b9f4-41e977f131c2"],

Cell[BoxData[
 SuperscriptBox[
  RowBox[{"(", 
   RowBox[{
    InterpretationBox[
     StyleBox["e",
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`e,
     Editable->False], "+", 
    RowBox[{
     SuperscriptBox[
      InterpretationBox[
       StyleBox["e",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`e,
       Editable->False], "3"], " ", 
     SuperscriptBox[
      InterpretationBox[
       StyleBox["r",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`r[],
       Editable->False], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox[
        InterpretationBox[
         StyleBox["x",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`x[],
         Editable->False], "2"]}], ")"}]}]}], ")"}], "2"]], "Output",
 CellChangeTimes->{3.991455169780667*^9, 3.9914710567089987`*^9, 
  3.9914718785134983`*^9, 3.991651662842477*^9},
 CellLabel->"Out[77]=",ExpressionUUID->"f0d00334-0827-4c83-9a9b-4233fb66b0c1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[CapitalPsi]p3", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Weyl", "[", "cd", "]"}], "[", 
         RowBox[{
          RowBox[{"-", "\[Mu]"}], ",", 
          RowBox[{"-", "\[Nu]"}], ",", 
          RowBox[{"-", "\[Rho]"}], ",", 
          RowBox[{"-", "\[Delta]"}]}], "]"}], 
        RowBox[{"kn3", "[", "\[Mu]", "]"}], 
        RowBox[{"ln3", "[", "\[Nu]", "]"}], 
        RowBox[{"mnc3", "[", "\[Rho]", "]"}], 
        RowBox[{"ln3", "[", "\[Delta]", "]"}]}], "/.", 
       RowBox[{
        SuperscriptBox["i", "2"], "->", 
        RowBox[{"-", "1"}]}]}], "/.", 
      RowBox[{"f", "->", 
       RowBox[{"Function", "[", 
        RowBox[{"r", ",", 
         RowBox[{"1", "-", 
          RowBox[{
           SuperscriptBox["e", "2"], 
           SuperscriptBox["r", "2"]}]}]}], "]"}]}]}], "/.", 
     RowBox[{"\[CapitalOmega]", "->", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"r", ",", "x"}], "}"}], ",", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           SuperscriptBox["e", "2"], 
           SuperscriptBox["r", "2"], 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SuperscriptBox["x", "2"]}], ")"}]}]}], ")"}]}], "]"}]}]}], "/.", 
    RowBox[{"i", "->", "I"}]}], "//", "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.937029504449337*^9, 3.9370295078359222`*^9}, {
   3.94009080970706*^9, 3.940090817163468*^9}, {3.943095698504141*^9, 
   3.94309570315244*^9}, {3.9450803184730554`*^9, 3.945080325474861*^9}, {
   3.986979427642832*^9, 3.9869794513850875`*^9}, {3.9869797190248537`*^9, 
   3.9869797218597946`*^9}, {3.9913813440849085`*^9, 
   3.9913813509518223`*^9}, {3.991454957222849*^9, 3.991454963859679*^9}, {
   3.991455144147503*^9, 3.9914551970417604`*^9}, 3.991471059723084*^9, {
   3.9916516660527487`*^9, 3.991651668871172*^9}},
 CellLabel->"In[78]:=",
 CellID->120757815,ExpressionUUID->"d34af00b-b5d4-4b6c-9955-9e9a2fc8d80d"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.991455197962288*^9, 3.991471061645305*^9, 
  3.99147187878988*^9, 3.991651669907802*^9},
 CellLabel->"Out[78]=",ExpressionUUID->"c3afe19c-1b6d-4971-a69d-6863936c2b83"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[CapitalPsi]p4", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Weyl", "[", "cd", "]"}], "[", 
         RowBox[{
          RowBox[{"-", "\[Mu]"}], ",", 
          RowBox[{"-", "\[Nu]"}], ",", 
          RowBox[{"-", "\[Rho]"}], ",", 
          RowBox[{"-", "\[Delta]"}]}], "]"}], 
        RowBox[{"kn3", "[", "\[Mu]", "]"}], 
        RowBox[{"mnc3", "[", "\[Nu]", "]"}], 
        RowBox[{"kn3", "[", "\[Rho]", "]"}], 
        RowBox[{"mnc3", "[", "\[Delta]", "]"}]}], "/.", 
       RowBox[{
        SuperscriptBox["i", "2"], "->", 
        RowBox[{"-", "1"}]}]}], "/.", 
      RowBox[{"f", "->", 
       RowBox[{"Function", "[", 
        RowBox[{"r", ",", 
         RowBox[{"1", "-", 
          RowBox[{
           SuperscriptBox["e", "2"], 
           SuperscriptBox["r", "2"]}]}]}], "]"}]}]}], "/.", 
     RowBox[{"\[CapitalOmega]", "->", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"r", ",", "x"}], "}"}], ",", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           SuperscriptBox["e", "2"], 
           SuperscriptBox["r", "2"], 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SuperscriptBox["x", "2"]}], ")"}]}]}], ")"}]}], "]"}]}]}], "/.", 
    RowBox[{"i", "->", "I"}]}], "//", "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.9914552114928265`*^9, 3.9914552267899237`*^9}, {
  3.9914710644131155`*^9, 3.991471065722972*^9}, {3.9916516726296015`*^9, 
  3.991651674085737*^9}},
 CellLabel->"In[79]:=",ExpressionUUID->"c380e0af-abee-496a-884f-49e6780e7050"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.991455220779497*^9, 3.991455227533196*^9}, 
   3.991471066878808*^9, 3.9914718793138404`*^9, 3.99165167583613*^9},
 CellLabel->"Out[79]=",ExpressionUUID->"35547148-0546-4956-a0af-8d10b5521259"]
}, Open  ]],

Cell["\<\
Calculating Faraday scalars with respect to this null tetrad, we obtain eqs. \
(13-14)\
\>", "Text",
 CellChangeTimes->{{3.991650325353237*^9, 3.991650354118328*^9}, {
  3.991650585826157*^9, 3.991650612278138*^9}, {3.991650665546344*^9, 
  3.991650774633686*^9}, {3.9916508396859236`*^9, 3.991650957259506*^9}, {
  3.991651017128745*^9, 3.9916511171906195`*^9}, {3.991651168630211*^9, 
  3.9916512988176613`*^9}, {3.991651343273238*^9, 3.9916514301949787`*^9}, {
  3.9916514998230815`*^9, 3.991651525938651*^9}, {3.9916516125193663`*^9, 
  3.991651694855257*^9}},ExpressionUUID->"45c11904-d836-4524-a682-\
d48cea574120"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[CapitalPhi]p0", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Fr", "[", 
         RowBox[{
          RowBox[{"-", "\[Mu]"}], ",", 
          RowBox[{"-", "\[Nu]"}]}], "]"}], 
        RowBox[{"kn3", "[", "\[Mu]", "]"}], 
        RowBox[{"mn3", "[", "\[Nu]", "]"}]}], "/.", 
       RowBox[{
        SuperscriptBox["i", "2"], "->", 
        RowBox[{"-", "1"}]}]}], "/.", 
      RowBox[{"f", "->", 
       RowBox[{"Function", "[", 
        RowBox[{"r", ",", 
         RowBox[{"1", "-", 
          RowBox[{
           SuperscriptBox["e", "2"], 
           SuperscriptBox["r", "2"]}]}]}], "]"}]}]}], "/.", 
     RowBox[{"\[CapitalOmega]", "->", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"r", ",", "x"}], "}"}], ",", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           SuperscriptBox["e", "2"], 
           SuperscriptBox["r", "2"], 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SuperscriptBox["x", "2"]}], ")"}]}]}], ")"}]}], "]"}]}]}], "/.", 
    RowBox[{"i", "->", "I"}]}], "//", "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.991383764762638*^9, 3.9913837675359583`*^9}, {
   3.991383809748641*^9, 3.991383828166397*^9}, {3.991455249977335*^9, 
   3.991455257276315*^9}, 3.9914710696928167`*^9, 3.9916516995658207`*^9},
 CellLabel->"In[81]:=",ExpressionUUID->"f793a8e5-4c23-46c8-bcb7-b3bee21ee610"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.9914552580402727`*^9, 3.9914710705482597`*^9, 3.99147187948042*^9, {
   3.9916516964525237`*^9, 3.9916517000566163`*^9}},
 CellLabel->"Out[81]=",ExpressionUUID->"5f2d30a0-6c07-492a-bde7-b2f8de649153"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[CapitalPhi]p1", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"Fr", "[", 
              RowBox[{
               RowBox[{"-", "\[Mu]"}], ",", 
               RowBox[{"-", "\[Nu]"}]}], "]"}], 
             RowBox[{"kn3", "[", "\[Mu]", "]"}], 
             RowBox[{"ln3", "[", "\[Nu]", "]"}]}], "+", 
            RowBox[{
             RowBox[{"Fr", "[", 
              RowBox[{
               RowBox[{"-", "\[Mu]"}], ",", 
               RowBox[{"-", "\[Nu]"}]}], "]"}], 
             RowBox[{"mnc3", "[", "\[Mu]", "]"}], 
             RowBox[{"mn3", "[", "\[Nu]", "]"}]}]}], ")"}]}], "/.", 
         RowBox[{
          SuperscriptBox["i", "2"], "->", 
          RowBox[{"-", "1"}]}]}], "/.", 
        RowBox[{"f", "->", 
         RowBox[{"Function", "[", 
          RowBox[{"r", ",", 
           RowBox[{"1", "-", 
            RowBox[{
             SuperscriptBox["e", "2"], 
             SuperscriptBox["r", "2"]}]}]}], "]"}]}]}], "/.", 
       RowBox[{"\[CapitalOmega]", "->", 
        RowBox[{"Function", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"r", ",", "x"}], "}"}], ",", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{
             SuperscriptBox["e", "2"], 
             SuperscriptBox["r", "2"], 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               SuperscriptBox["x", "2"]}], ")"}]}]}], ")"}]}], "]"}]}]}], "/.", 
      RowBox[{"i", "->", "I"}]}], "//", "FullSimplify"}], "//", 
    "PowerExpand"}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.991383834545203*^9, 3.991383858309997*^9}, {
  3.9914552618697248`*^9, 3.9914552732283983`*^9}, {3.991471073107955*^9, 
  3.991471085191969*^9}, {3.991651702481971*^9, 3.991651704137685*^9}},
 CellLabel->"In[82]:=",ExpressionUUID->"9a2aeef7-8cd1-4a13-bdad-be4c8606ea20"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "2"]}], " ", "\[ImaginaryI]", " ", 
  InterpretationBox[
   StyleBox["e",
    ShowAutoStyles->False,
    AutoSpacing->False],
   $CellContext`e,
   Editable->False], " ", 
  RowBox[{"(", 
   RowBox[{"1", "+", 
    RowBox[{
     SuperscriptBox[
      InterpretationBox[
       StyleBox["e",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`e,
       Editable->False], "2"], " ", 
     SuperscriptBox[
      InterpretationBox[
       StyleBox["r",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`r[],
       Editable->False], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox[
        InterpretationBox[
         StyleBox["x",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`x[],
         Editable->False], "2"]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.9914552740263047`*^9, {3.991471076920711*^9, 3.9914710855108285`*^9}, 
   3.9914718829934297`*^9, 3.9916517094163094`*^9},
 CellLabel->"Out[82]=",ExpressionUUID->"a730d40b-45b5-4c80-a7c7-f18dee964143"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[CapitalPhi]p2", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Fr", "[", 
         RowBox[{
          RowBox[{"-", "\[Mu]"}], ",", 
          RowBox[{"-", "\[Nu]"}]}], "]"}], 
        RowBox[{"mnc3", "[", "\[Mu]", "]"}], 
        RowBox[{"ln3", "[", "\[Nu]", "]"}]}], "/.", 
       RowBox[{
        SuperscriptBox["i", "2"], "->", 
        RowBox[{"-", "1"}]}]}], "/.", 
      RowBox[{"f", "->", 
       RowBox[{"Function", "[", 
        RowBox[{"r", ",", 
         RowBox[{"1", "-", 
          RowBox[{
           SuperscriptBox["e", "2"], 
           SuperscriptBox["r", "2"]}]}]}], "]"}]}]}], "/.", 
     RowBox[{"\[CapitalOmega]", "->", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"r", ",", "x"}], "}"}], ",", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           SuperscriptBox["e", "2"], 
           SuperscriptBox["r", "2"], 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SuperscriptBox["x", "2"]}], ")"}]}]}], ")"}]}], "]"}]}]}], "/.", 
    RowBox[{"i", "->", "I"}]}], "//", "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.9913838665487676`*^9, 3.991383878539323*^9}, {
   3.9914552778535023`*^9, 3.9914552830264006`*^9}, 3.9914710923251667`*^9, 
   3.9916517089522552`*^9},
 CellLabel->"In[83]:=",ExpressionUUID->"117ab0a9-a834-4a9f-bf7b-be7826e55cab"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.991455283544595*^9, 3.9914710930111866`*^9, 
  3.9914718831535234`*^9, 3.9916517099768996`*^9},
 CellLabel->"Out[83]=",ExpressionUUID->"fc6c0c71-f762-4f93-84e8-3cab71212cc8"]
}, Open  ]],

Cell["The next step is to calculate optical scalars", "Text",
 CellChangeTimes->{{3.991650325353237*^9, 3.991650354118328*^9}, {
  3.991650585826157*^9, 3.991650612278138*^9}, {3.991650665546344*^9, 
  3.991650774633686*^9}, {3.9916508396859236`*^9, 3.991650957259506*^9}, {
  3.991651017128745*^9, 3.9916511171906195`*^9}, {3.991651168630211*^9, 
  3.9916512988176613`*^9}, {3.991651343273238*^9, 3.9916514301949787`*^9}, {
  3.9916514998230815`*^9, 3.991651525938651*^9}, {3.9916516125193663`*^9, 
  3.991651694855257*^9}, {3.9916517279188986`*^9, 
  3.9916517370622587`*^9}},ExpressionUUID->"cf2a88dc-3dad-4eeb-82e4-\
fac8b5a28ab6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Kappa]o", "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"mn3", "[", "\[Mu]", "]"}]}], 
    RowBox[{"kn3", "[", "\[Nu]", "]"}], 
    RowBox[{
     RowBox[{"cd", "[", 
      RowBox[{"-", "\[Nu]"}], "]"}], "[", 
     RowBox[{"kn3", "[", 
      RowBox[{"-", "\[Mu]"}], "]"}], "]"}]}]}], ";", 
  RowBox[{"\[Nu]o", "=", 
   RowBox[{
    RowBox[{"mnc3", "[", "\[Mu]", "]"}], 
    RowBox[{"ln3", "[", "\[Nu]", "]"}], 
    RowBox[{
     RowBox[{"cd", "[", 
      RowBox[{"-", "\[Nu]"}], "]"}], "[", 
     RowBox[{"ln3", "[", 
      RowBox[{"-", "\[Mu]"}], "]"}], "]"}]}]}], ";", 
  RowBox[{"\[Sigma]o", "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"mn3", "[", "\[Mu]", "]"}]}], 
    RowBox[{"mn3", "[", "\[Nu]", "]"}], 
    RowBox[{
     RowBox[{"cd", "[", 
      RowBox[{"-", "\[Nu]"}], "]"}], "[", 
     RowBox[{"kn3", "[", 
      RowBox[{"-", "\[Mu]"}], "]"}], "]"}]}]}], ";", 
  RowBox[{"\[Lambda]o", "=", 
   RowBox[{
    RowBox[{"mnc3", "[", "\[Mu]", "]"}], 
    RowBox[{"mnc3", "[", "\[Nu]", "]"}], 
    RowBox[{
     RowBox[{"cd", "[", 
      RowBox[{"-", "\[Nu]"}], "]"}], "[", 
     RowBox[{"ln3", "[", 
      RowBox[{"-", "\[Mu]"}], "]"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.991455746331746*^9, 3.991455796319336*^9}, {
  3.991471204842801*^9, 3.9914712168043394`*^9}, {3.991651788606947*^9, 
  3.9916517955700026`*^9}},
 CellLabel->"In[84]:=",ExpressionUUID->"63b86c9c-b658-4f87-91a1-552224d31cc7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Rho]o", "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"mn3", "[", "\[Mu]", "]"}]}], 
    RowBox[{"mnc3", "[", "\[Nu]", "]"}], 
    RowBox[{
     RowBox[{"cd", "[", 
      RowBox[{"-", "\[Nu]"}], "]"}], "[", 
     RowBox[{"kn3", "[", 
      RowBox[{"-", "\[Mu]"}], "]"}], "]"}]}]}], ";", " ", 
  RowBox[{"\[Mu]o", "=", 
   RowBox[{
    RowBox[{"mnc3", "[", "\[Mu]", "]"}], 
    RowBox[{"mn3", "[", "\[Nu]", "]"}], 
    RowBox[{
     RowBox[{"cd", "[", 
      RowBox[{"-", "\[Nu]"}], "]"}], "[", 
     RowBox[{"ln3", "[", 
      RowBox[{"-", "\[Mu]"}], "]"}], "]"}]}]}], ";", 
  RowBox[{"\[Tau]o", "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"mn3", "[", "\[Mu]", "]"}]}], 
    RowBox[{"ln2", "[", "\[Nu]", "]"}], 
    RowBox[{
     RowBox[{"cd", "[", 
      RowBox[{"-", "\[Nu]"}], "]"}], "[", 
     RowBox[{"kn3", "[", 
      RowBox[{"-", "\[Mu]"}], "]"}], "]"}]}]}], ";", " ", 
  RowBox[{"\[Pi]o", "=", 
   RowBox[{
    RowBox[{"mnc3", "[", "\[Mu]", "]"}], 
    RowBox[{"kn3", "[", "\[Nu]", "]"}], 
    RowBox[{
     RowBox[{"cd", "[", 
      RowBox[{"-", "\[Nu]"}], "]"}], "[", 
     RowBox[{"ln3", "[", 
      RowBox[{"-", "\[Mu]"}], "]"}], "]"}]}]}], ";", 
  RowBox[{"\[Alpha]o", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"-", "1"}], "2"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"ln3", "[", "\[Mu]", "]"}], 
       RowBox[{"mnc3", "[", "\[Nu]", "]"}], 
       RowBox[{
        RowBox[{"cd", "[", 
         RowBox[{"-", "\[Nu]"}], "]"}], "[", 
        RowBox[{"kn3", "[", 
         RowBox[{"-", "\[Mu]"}], "]"}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"mnc3", "[", "\[Mu]", "]"}], 
       RowBox[{"mnc3", "[", "\[Nu]", "]"}], 
       RowBox[{
        RowBox[{"cd", "[", 
         RowBox[{"-", "\[Nu]"}], "]"}], "[", 
        RowBox[{"mn3", "[", 
         RowBox[{"-", "\[Mu]"}], "]"}], "]"}]}]}], ")"}]}]}], ";", 
  RowBox[{"\[Beta]o", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"-", "1"}], "2"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"ln3", "[", "\[Mu]", "]"}], 
       RowBox[{"mn3", "[", "\[Nu]", "]"}], 
       RowBox[{
        RowBox[{"cd", "[", 
         RowBox[{"-", "\[Nu]"}], "]"}], "[", 
        RowBox[{"kn3", "[", 
         RowBox[{"-", "\[Mu]"}], "]"}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"mnc3", "[", "\[Mu]", "]"}], 
       RowBox[{"mn3", "[", "\[Nu]", "]"}], 
       RowBox[{
        RowBox[{"cd", "[", 
         RowBox[{"-", "\[Nu]"}], "]"}], "[", 
        RowBox[{"mn3", "[", 
         RowBox[{"-", "\[Mu]"}], "]"}], "]"}]}]}], ")"}]}]}], ";", 
  RowBox[{"\[Epsilon]o", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "2"]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"ln3", "[", "\[Mu]", "]"}], 
       RowBox[{"kn3", "[", "\[Nu]", "]"}], 
       RowBox[{
        RowBox[{"cd", "[", 
         RowBox[{"-", "\[Nu]"}], "]"}], "[", 
        RowBox[{"kn3", "[", 
         RowBox[{"-", "\[Mu]"}], "]"}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"mnc3", "[", "\[Mu]", "]"}], 
       RowBox[{"kn3", "[", "\[Nu]", "]"}], 
       RowBox[{
        RowBox[{"cd", "[", 
         RowBox[{"-", "\[Nu]"}], "]"}], "[", 
        RowBox[{"mn3", "[", 
         RowBox[{"-", "\[Mu]"}], "]"}], "]"}]}]}], ")"}]}]}], ";", 
  RowBox[{"\[Gamma]o", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "2"]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"ln3", "[", "\[Mu]", "]"}], 
       RowBox[{"ln3", "[", "\[Nu]", "]"}], 
       RowBox[{
        RowBox[{"cd", "[", 
         RowBox[{"-", "\[Nu]"}], "]"}], "[", 
        RowBox[{"kn3", "[", 
         RowBox[{"-", "\[Mu]"}], "]"}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"mnc3", "[", "\[Mu]", "]"}], 
       RowBox[{"ln3", "[", "\[Nu]", "]"}], 
       RowBox[{
        RowBox[{"cd", "[", 
         RowBox[{"-", "\[Nu]"}], "]"}], "[", 
        RowBox[{"mn3", "[", 
         RowBox[{"-", "\[Mu]"}], "]"}], "]"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9376472618474693`*^9, 3.937647451354113*^9}, {
  3.937647502984454*^9, 3.937647505009553*^9}, {3.937647655923957*^9, 
  3.937647681294859*^9}, {3.9377519358906374`*^9, 3.93775200954204*^9}, {
  3.9913835364324837`*^9, 3.9913836168304143`*^9}, {3.991455348357288*^9, 
  3.9914554251569734`*^9}, {3.991455518299058*^9, 3.991455538938154*^9}, {
  3.9914558071193037`*^9, 3.991455827459441*^9}, {3.991471219236723*^9, 
  3.9914712530499115`*^9}, {3.9916517980225134`*^9, 3.991651833339922*^9}},
 CellLabel->"In[85]:=",ExpressionUUID->"33791ef8-8076-49cc-be6b-4e3daea36ed8"],

Cell["Calculating them explicitly, we obtain eqs. (15)", "Text",
 CellChangeTimes->{{3.991650325353237*^9, 3.991650354118328*^9}, {
  3.991650585826157*^9, 3.991650612278138*^9}, {3.991650665546344*^9, 
  3.991650774633686*^9}, {3.9916508396859236`*^9, 3.991650957259506*^9}, {
  3.991651017128745*^9, 3.9916511171906195`*^9}, {3.991651168630211*^9, 
  3.9916512988176613`*^9}, {3.991651343273238*^9, 3.9916514301949787`*^9}, {
  3.9916514998230815`*^9, 3.991651525938651*^9}, {3.9916516125193663`*^9, 
  3.991651694855257*^9}, {3.9916517279188986`*^9, 3.9916517370622587`*^9}, {
  3.991651866140159*^9, 3.991651882897264*^9}, {3.991715645453826*^9, 
  3.9917156456161613`*^9}},ExpressionUUID->"ec47345d-4149-4d5c-bd54-\
f440b655b6c5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "\[Kappa]o", ",", "\[Nu]o", ",", "\[Sigma]o", ",", "\[Lambda]o"}], 
       "}"}], "/.", 
      RowBox[{
       SuperscriptBox["i", "2"], "->", 
       RowBox[{"-", "1"}]}]}], "/.", 
     RowBox[{"f", "->", 
      RowBox[{"Function", "[", 
       RowBox[{"r", ",", 
        RowBox[{"1", "-", 
         RowBox[{
          SuperscriptBox["e", "2"], 
          SuperscriptBox["r", "2"]}]}]}], "]"}]}]}], "/.", 
    RowBox[{"\[CapitalOmega]", "->", 
     RowBox[{"Function", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"r", ",", "x"}], "}"}], ",", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          SuperscriptBox["e", "2"], 
          SuperscriptBox["r", "2"], 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["x", "2"]}], ")"}]}]}], ")"}]}], "]"}]}]}], "/.", 
   RowBox[{"i", "->", "I"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.991455750124395*^9, 3.9914558021454353`*^9}},
 CellLabel->"In[86]:=",ExpressionUUID->"c9a57212-1c04-4ec6-9919-a7cff223bfc8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.991455757392518*^9, 3.9914558028878593`*^9}, 
   3.9914712923763313`*^9, 3.9916518976849403`*^9},
 CellLabel->"Out[86]=",ExpressionUUID->"a69cde40-8bf5-4690-8e86-4ef69b701a4e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\[Rho]o", ",", "\[Mu]o"}], "}"}], "/.", 
      RowBox[{
       SuperscriptBox["i", "2"], "->", 
       RowBox[{"-", "1"}]}]}], "/.", 
     RowBox[{"f", "->", 
      RowBox[{"Function", "[", 
       RowBox[{"r", ",", 
        RowBox[{"1", "-", 
         RowBox[{
          SuperscriptBox["e", "2"], 
          SuperscriptBox["r", "2"]}]}]}], "]"}]}]}], "/.", 
    RowBox[{"\[CapitalOmega]", "->", 
     RowBox[{"Function", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"r", ",", "x"}], "}"}], ",", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          SuperscriptBox["e", "2"], 
          SuperscriptBox["r", "2"], 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["x", "2"]}], ")"}]}]}], ")"}]}], "]"}]}]}], "/.", 
   RowBox[{"i", "->", "I"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.991455837233519*^9, 3.991455890305157*^9}},
 CellLabel->"In[87]:=",ExpressionUUID->"8d68171d-a945-4724-bd3d-46ccc461ea19"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.991455849420349*^9, 3.991455890894698*^9}, 
   3.9914712969444427`*^9, 3.991651898605386*^9},
 CellLabel->"Out[87]=",ExpressionUUID->"126137ba-4a6f-4f5d-a240-5b7a81e867fe"]
}, Open  ]],

Cell["\<\
Now we check transformations of coordinates (23) term by term. At first, we \
start with the dy^2 term (Q^2 is q_e^2+q_g^2)\
\>", "Text",
 CellChangeTimes->{{3.991650325353237*^9, 3.991650354118328*^9}, {
   3.991650585826157*^9, 3.991650612278138*^9}, {3.991650665546344*^9, 
   3.991650774633686*^9}, {3.9916508396859236`*^9, 3.991650957259506*^9}, {
   3.991651017128745*^9, 3.9916511171906195`*^9}, {3.991651168630211*^9, 
   3.9916512988176613`*^9}, {3.991651343273238*^9, 3.9916514301949787`*^9}, {
   3.9916514998230815`*^9, 3.991651525938651*^9}, {3.9916516125193663`*^9, 
   3.991651694855257*^9}, {3.9916517279188986`*^9, 3.9916517370622587`*^9}, {
   3.991651866140159*^9, 3.991651882897264*^9}, {3.9916519150218616`*^9, 
   3.991651935380254*^9}, {3.9916521329235287`*^9, 3.991652152546527*^9}, {
   3.9916523190415516`*^9, 3.9916523282770553`*^9}, 
   3.9917156679276576`*^9},ExpressionUUID->"9a339f31-9d5c-41bb-a0d7-\
59aab79fb5d9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Epsilon]2", " ", 
           SuperscriptBox["p", "2"]}], "-", 
          SuperscriptBox["Q", "2"]}], ")"}], 
        SuperscriptBox["p", "2"]], 
       SuperscriptBox["dy", "2"]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"q", "\[Rule]", 
         FractionBox[
          RowBox[{
           InterpretationBox[
            StyleBox["e",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`e,
            Editable->False], " ", 
           SqrtBox["\[Epsilon]0"], " ", 
           InterpretationBox[
            StyleBox["r",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`r[],
            Editable->False], " ", 
           InterpretationBox[
            StyleBox["x",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`x[],
            Editable->False]}], 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox["e",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`e,
               Editable->False], "2"], " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["r",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`r[],
               Editable->False], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["x",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`x[],
                 Editable->False], "2"]}], ")"}]}]}]]]}], ",", 
        RowBox[{"p", "\[Rule]", 
         FractionBox["1", 
          RowBox[{
           SuperscriptBox[
            InterpretationBox[
             StyleBox["e",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`e,
             Editable->False], "2"], " ", 
           SqrtBox[
            RowBox[{
             FractionBox["1", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["e",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`e,
                Editable->False], "2"]], "+", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox["r",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`r[],
                Editable->False], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["x",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`x[],
                  Editable->False], "2"]}], ")"}]}]}]]}]]}]}], "}"}]}], "/.", 
     RowBox[{"Q", "->", 
      FractionBox["1", "e"]}]}], "/.", 
    RowBox[{"\[Epsilon]2", "->", "1"}]}], "/.", 
   RowBox[{"dy", "->", 
    FractionBox["d\[Phi]", "e"]}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.991476428693796*^9, 3.991476447286692*^9}, {
  3.9916343187018776`*^9, 3.991634346396924*^9}, {3.9916521629287677`*^9, 
  3.99165220057248*^9}},
 CellLabel->"In[88]:=",ExpressionUUID->"f54a3894-33f9-4aa5-a6e0-68588da3a54b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   SuperscriptBox["d\[Phi]", "2"]}], " ", 
  SuperscriptBox[
   InterpretationBox[
    StyleBox["r",
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`r[],
    Editable->False], "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    SuperscriptBox[
     InterpretationBox[
      StyleBox["x",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`x[],
      Editable->False], "2"]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.99147643614112*^9, 3.9914764480530415`*^9}, 
   3.9916343467543163`*^9, 3.991652209544255*^9},
 CellLabel->"Out[88]=",ExpressionUUID->"3a2baae5-75c1-47f0-89a9-a4aea058ebef"]
}, Open  ]],

Cell["The next term is dt^2 term", "Text",
 CellChangeTimes->{{3.991650325353237*^9, 3.991650354118328*^9}, {
  3.991650585826157*^9, 3.991650612278138*^9}, {3.991650665546344*^9, 
  3.991650774633686*^9}, {3.9916508396859236`*^9, 3.991650957259506*^9}, {
  3.991651017128745*^9, 3.9916511171906195`*^9}, {3.991651168630211*^9, 
  3.9916512988176613`*^9}, {3.991651343273238*^9, 3.9916514301949787`*^9}, {
  3.9916514998230815`*^9, 3.991651525938651*^9}, {3.9916516125193663`*^9, 
  3.991651694855257*^9}, {3.9916517279188986`*^9, 3.9916517370622587`*^9}, {
  3.991651866140159*^9, 3.991651882897264*^9}, {3.9916519150218616`*^9, 
  3.991651935380254*^9}, {3.9916521329235287`*^9, 3.991652152546527*^9}, {
  3.9916523190415516`*^9, 3.9916523282770553`*^9}, {3.991652456023498*^9, 
  3.991652470946059*^9}},ExpressionUUID->"f271794c-3fd7-4b9e-8310-\
0d1da059b431"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         SuperscriptBox["p", "2"], ")"}]}], 
       RowBox[{"(", 
        RowBox[{"\[Epsilon]0", "-", 
         RowBox[{"\[Epsilon]2", " ", 
          SuperscriptBox["q", "2"]}]}], ")"}], 
       SuperscriptBox["d\[Tau]", "2"]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"q", "\[Rule]", 
         FractionBox[
          RowBox[{
           InterpretationBox[
            StyleBox["e",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`e,
            Editable->False], " ", 
           SqrtBox["\[Epsilon]0"], " ", 
           InterpretationBox[
            StyleBox["r",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`r[],
            Editable->False], " ", 
           InterpretationBox[
            StyleBox["x",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`x[],
            Editable->False]}], 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox["e",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`e,
               Editable->False], "2"], " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["r",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`r[],
               Editable->False], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["x",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`x[],
                 Editable->False], "2"]}], ")"}]}]}]]]}], ",", 
        RowBox[{"p", "\[Rule]", 
         FractionBox["1", 
          RowBox[{
           SuperscriptBox[
            InterpretationBox[
             StyleBox["e",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`e,
             Editable->False], "2"], " ", 
           SqrtBox[
            RowBox[{
             FractionBox["1", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["e",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`e,
                Editable->False], "2"]], "+", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox["r",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`r[],
                Editable->False], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["x",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`x[],
                  Editable->False], "2"]}], ")"}]}]}]]}]]}]}], "}"}]}], "/.", 
     RowBox[{"Q", "->", 
      FractionBox["1", "e"]}]}], "/.", 
    RowBox[{"\[Epsilon]2", "->", "1"}]}], "/.", 
   RowBox[{"d\[Tau]", "->", 
    RowBox[{
     FractionBox["e", 
      SqrtBox["\[Epsilon]0"]], "dt"}]}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{
  3.991476478534974*^9, 3.9914765286413913`*^9, {3.991634361531376*^9, 
   3.991634387704609*^9}, {3.991652217110792*^9, 3.991652230243759*^9}},
 CellLabel->"In[89]:=",ExpressionUUID->"620c380b-4e0b-4bd8-bd2b-7f25da9897b7"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["dt", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{
      SuperscriptBox[
       InterpretationBox[
        StyleBox["e",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`e,
        Editable->False], "2"], " ", 
      SuperscriptBox[
       InterpretationBox[
        StyleBox["r",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`r[],
        Editable->False], "2"]}]}], ")"}]}], 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      SuperscriptBox[
       InterpretationBox[
        StyleBox["e",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`e,
        Editable->False], "2"], " ", 
      SuperscriptBox[
       InterpretationBox[
        StyleBox["r",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`r[],
        Editable->False], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["x",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`x[],
          Editable->False], "2"]}], ")"}]}]}], ")"}], "2"]]], "Output",
 CellChangeTimes->{3.991476479355082*^9, 3.991476529482279*^9, 
  3.9916343880801506`*^9, 3.9916522317317095`*^9},
 CellLabel->"Out[89]=",ExpressionUUID->"c576c7c4-8f39-4942-99b9-75e0564ea96f"]
}, Open  ]],

Cell["The next term is dr^2 term", "Text",
 CellChangeTimes->{{3.991650325353237*^9, 3.991650354118328*^9}, {
  3.991650585826157*^9, 3.991650612278138*^9}, {3.991650665546344*^9, 
  3.991650774633686*^9}, {3.9916508396859236`*^9, 3.991650957259506*^9}, {
  3.991651017128745*^9, 3.9916511171906195`*^9}, {3.991651168630211*^9, 
  3.9916512988176613`*^9}, {3.991651343273238*^9, 3.9916514301949787`*^9}, {
  3.9916514998230815`*^9, 3.991651525938651*^9}, {3.9916516125193663`*^9, 
  3.991651694855257*^9}, {3.9916517279188986`*^9, 3.9916517370622587`*^9}, {
  3.991651866140159*^9, 3.991651882897264*^9}, {3.9916519150218616`*^9, 
  3.991651935380254*^9}, {3.9916521329235287`*^9, 3.991652152546527*^9}, {
  3.9916523190415516`*^9, 3.9916523282770553`*^9}, {3.9916524790668683`*^9, 
  3.991652489633215*^9}},ExpressionUUID->"188dde09-c79d-43fa-a015-\
eb44a97823ab"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        FractionBox[
         SuperscriptBox["p", "2"], 
         RowBox[{"(", 
          RowBox[{"\[Epsilon]0", "-", 
           RowBox[{"\[Epsilon]2", " ", 
            SuperscriptBox["q", "2"]}]}], ")"}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"q", "/.", 
             RowBox[{"q", "\[Rule]", 
              FractionBox[
               RowBox[{
                InterpretationBox[
                 StyleBox["e",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`e,
                 Editable->False], " ", 
                SqrtBox["\[Epsilon]0"], " ", 
                InterpretationBox[
                 StyleBox["r",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`r[],
                 Editable->False], " ", 
                InterpretationBox[
                 StyleBox["x",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`x[],
                 Editable->False]}], 
               SqrtBox[
                RowBox[{"1", "+", 
                 RowBox[{
                  SuperscriptBox[
                   InterpretationBox[
                    StyleBox["e",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`e,
                    Editable->False], "2"], " ", 
                  SuperscriptBox[
                   InterpretationBox[
                    StyleBox["r",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`r[],
                    Editable->False], "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["x",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`x[],
                    Editable->False], "2"]}], ")"}]}]}]]]}]}], ",", 
            RowBox[{"r", "[", "]"}]}], "]"}], 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"q", "/.", 
             RowBox[{"q", "\[Rule]", 
              FractionBox[
               RowBox[{
                InterpretationBox[
                 StyleBox["e",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`e,
                 Editable->False], " ", 
                SqrtBox["\[Epsilon]0"], " ", 
                InterpretationBox[
                 StyleBox["r",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`r[],
                 Editable->False], " ", 
                InterpretationBox[
                 StyleBox["x",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`x[],
                 Editable->False]}], 
               SqrtBox[
                RowBox[{"1", "+", 
                 RowBox[{
                  SuperscriptBox[
                   InterpretationBox[
                    StyleBox["e",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`e,
                    Editable->False], "2"], " ", 
                  SuperscriptBox[
                   InterpretationBox[
                    StyleBox["r",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`r[],
                    Editable->False], "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["x",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`x[],
                    Editable->False], "2"]}], ")"}]}]}]]]}]}], ",", 
            RowBox[{"r", "[", "]"}]}], "]"}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox[
         SuperscriptBox["p", "2"], 
         RowBox[{
          RowBox[{"\[Epsilon]2", " ", 
           SuperscriptBox["p", "2"]}], "-", 
          SuperscriptBox["Q", "2"]}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"p", "/.", 
             RowBox[{"p", "\[Rule]", 
              FractionBox["1", 
               RowBox[{
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["e",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`e,
                  Editable->False], "2"], " ", 
                SqrtBox[
                 RowBox[{
                  FractionBox["1", 
                   SuperscriptBox[
                    InterpretationBox[
                    StyleBox["e",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`e,
                    Editable->False], "2"]], "+", 
                  RowBox[{
                   SuperscriptBox[
                    InterpretationBox[
                    StyleBox["r",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`r[],
                    Editable->False], "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["x",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`x[],
                    Editable->False], "2"]}], ")"}]}]}]]}]]}]}], ",", 
            RowBox[{"r", "[", "]"}]}], "]"}], 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"p", "/.", 
             RowBox[{"p", "\[Rule]", 
              FractionBox["1", 
               RowBox[{
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["e",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`e,
                  Editable->False], "2"], " ", 
                SqrtBox[
                 RowBox[{
                  FractionBox["1", 
                   SuperscriptBox[
                    InterpretationBox[
                    StyleBox["e",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`e,
                    Editable->False], "2"]], "+", 
                  RowBox[{
                   SuperscriptBox[
                    InterpretationBox[
                    StyleBox["r",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`r[],
                    Editable->False], "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["x",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`x[],
                    Editable->False], "2"]}], ")"}]}]}]]}]]}]}], ",", 
            RowBox[{"r", "[", "]"}]}], "]"}]}], ")"}]}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"q", "\[Rule]", 
         FractionBox[
          RowBox[{
           InterpretationBox[
            StyleBox["e",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`e,
            Editable->False], " ", 
           SqrtBox["\[Epsilon]0"], " ", 
           InterpretationBox[
            StyleBox["r",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`r[],
            Editable->False], " ", 
           InterpretationBox[
            StyleBox["x",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`x[],
            Editable->False]}], 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox["e",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`e,
               Editable->False], "2"], " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["r",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`r[],
               Editable->False], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["x",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`x[],
                 Editable->False], "2"]}], ")"}]}]}]]]}], ",", 
        RowBox[{"p", "\[Rule]", 
         FractionBox["1", 
          RowBox[{
           SuperscriptBox[
            InterpretationBox[
             StyleBox["e",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`e,
             Editable->False], "2"], " ", 
           SqrtBox[
            RowBox[{
             FractionBox["1", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["e",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`e,
                Editable->False], "2"]], "+", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox["r",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`r[],
                Editable->False], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["x",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`x[],
                  Editable->False], "2"]}], ")"}]}]}]]}]]}]}], "}"}]}], "/.", 
     RowBox[{"Q", "->", 
      FractionBox["1", "e"]}]}], "/.", 
    RowBox[{"\[Epsilon]2", "->", "1"}]}], "/.", 
   RowBox[{"dy", "->", 
    FractionBox["d\[Phi]", "e"]}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.991476428693796*^9, 3.991476447286692*^9}, {
  3.9916343187018776`*^9, 3.991634346396924*^9}, {3.9916344150461073`*^9, 
  3.991634500563985*^9}, {3.991652237512593*^9, 3.9916522757017508`*^9}},
 CellLabel->"In[90]:=",ExpressionUUID->"f4383797-dd23-4093-a799-be6a7425f17c"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{
       SuperscriptBox[
        InterpretationBox[
         StyleBox["e",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`e,
         Editable->False], "2"], " ", 
       SuperscriptBox[
        InterpretationBox[
         StyleBox["r",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`r[],
         Editable->False], "2"]}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        SuperscriptBox[
         InterpretationBox[
          StyleBox["e",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`e,
          Editable->False], "2"], " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["r",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`r[],
          Editable->False], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["x",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`x[],
            Editable->False], "2"]}], ")"}]}]}], ")"}], "2"]}]]}]], "Output",
 CellChangeTimes->{{3.99147643614112*^9, 3.9914764480530415`*^9}, 
   3.9916343467543163`*^9, 3.9916345012065005`*^9, 3.9916522769083643`*^9},
 CellLabel->"Out[90]=",ExpressionUUID->"e1cd44db-0a81-40cd-b1f9-a76f56f551cf"]
}, Open  ]],

Cell["Also we check that drdx term is absent", "Text",
 CellChangeTimes->{{3.991650325353237*^9, 3.991650354118328*^9}, {
  3.991650585826157*^9, 3.991650612278138*^9}, {3.991650665546344*^9, 
  3.991650774633686*^9}, {3.9916508396859236`*^9, 3.991650957259506*^9}, {
  3.991651017128745*^9, 3.9916511171906195`*^9}, {3.991651168630211*^9, 
  3.9916512988176613`*^9}, {3.991651343273238*^9, 3.9916514301949787`*^9}, {
  3.9916514998230815`*^9, 3.991651525938651*^9}, {3.9916516125193663`*^9, 
  3.991651694855257*^9}, {3.9916517279188986`*^9, 3.9916517370622587`*^9}, {
  3.991651866140159*^9, 3.991651882897264*^9}, {3.9916519150218616`*^9, 
  3.991651935380254*^9}, {3.9916521329235287`*^9, 3.991652152546527*^9}, {
  3.9916523190415516`*^9, 3.9916523282770553`*^9}, {3.9916524790668683`*^9, 
  3.9916525102565784`*^9}},ExpressionUUID->"782aab9d-7faa-497b-b798-\
6bc04acba6e6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        FractionBox[
         SuperscriptBox["p", "2"], 
         RowBox[{"(", 
          RowBox[{"\[Epsilon]0", "-", 
           RowBox[{"\[Epsilon]2", " ", 
            SuperscriptBox["q", "2"]}]}], ")"}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"q", "/.", 
             RowBox[{"q", "\[Rule]", 
              FractionBox[
               RowBox[{
                InterpretationBox[
                 StyleBox["e",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`e,
                 Editable->False], " ", 
                SqrtBox["\[Epsilon]0"], " ", 
                InterpretationBox[
                 StyleBox["r",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`r[],
                 Editable->False], " ", 
                InterpretationBox[
                 StyleBox["x",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`x[],
                 Editable->False]}], 
               SqrtBox[
                RowBox[{"1", "+", 
                 RowBox[{
                  SuperscriptBox[
                   InterpretationBox[
                    StyleBox["e",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`e,
                    Editable->False], "2"], " ", 
                  SuperscriptBox[
                   InterpretationBox[
                    StyleBox["r",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`r[],
                    Editable->False], "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["x",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`x[],
                    Editable->False], "2"]}], ")"}]}]}]]]}]}], ",", 
            RowBox[{"r", "[", "]"}]}], "]"}], 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"q", "/.", 
             RowBox[{"q", "\[Rule]", 
              FractionBox[
               RowBox[{
                InterpretationBox[
                 StyleBox["e",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`e,
                 Editable->False], " ", 
                SqrtBox["\[Epsilon]0"], " ", 
                InterpretationBox[
                 StyleBox["r",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`r[],
                 Editable->False], " ", 
                InterpretationBox[
                 StyleBox["x",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`x[],
                 Editable->False]}], 
               SqrtBox[
                RowBox[{"1", "+", 
                 RowBox[{
                  SuperscriptBox[
                   InterpretationBox[
                    StyleBox["e",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`e,
                    Editable->False], "2"], " ", 
                  SuperscriptBox[
                   InterpretationBox[
                    StyleBox["r",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`r[],
                    Editable->False], "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["x",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`x[],
                    Editable->False], "2"]}], ")"}]}]}]]]}]}], ",", 
            RowBox[{"x", "[", "]"}]}], "]"}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox[
         SuperscriptBox["p", "2"], 
         RowBox[{
          RowBox[{"\[Epsilon]2", " ", 
           SuperscriptBox["p", "2"]}], "-", 
          SuperscriptBox["Q", "2"]}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"p", "/.", 
             RowBox[{"p", "\[Rule]", 
              FractionBox["1", 
               RowBox[{
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["e",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`e,
                  Editable->False], "2"], " ", 
                SqrtBox[
                 RowBox[{
                  FractionBox["1", 
                   SuperscriptBox[
                    InterpretationBox[
                    StyleBox["e",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`e,
                    Editable->False], "2"]], "+", 
                  RowBox[{
                   SuperscriptBox[
                    InterpretationBox[
                    StyleBox["r",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`r[],
                    Editable->False], "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["x",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`x[],
                    Editable->False], "2"]}], ")"}]}]}]]}]]}]}], ",", 
            RowBox[{"r", "[", "]"}]}], "]"}], 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"p", "/.", 
             RowBox[{"p", "\[Rule]", 
              FractionBox["1", 
               RowBox[{
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["e",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`e,
                  Editable->False], "2"], " ", 
                SqrtBox[
                 RowBox[{
                  FractionBox["1", 
                   SuperscriptBox[
                    InterpretationBox[
                    StyleBox["e",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`e,
                    Editable->False], "2"]], "+", 
                  RowBox[{
                   SuperscriptBox[
                    InterpretationBox[
                    StyleBox["r",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`r[],
                    Editable->False], "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["x",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`x[],
                    Editable->False], "2"]}], ")"}]}]}]]}]]}]}], ",", 
            RowBox[{"x", "[", "]"}]}], "]"}]}], ")"}]}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"q", "\[Rule]", 
         FractionBox[
          RowBox[{
           InterpretationBox[
            StyleBox["e",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`e,
            Editable->False], " ", 
           SqrtBox["\[Epsilon]0"], " ", 
           InterpretationBox[
            StyleBox["r",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`r[],
            Editable->False], " ", 
           InterpretationBox[
            StyleBox["x",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`x[],
            Editable->False]}], 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox["e",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`e,
               Editable->False], "2"], " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["r",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`r[],
               Editable->False], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["x",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`x[],
                 Editable->False], "2"]}], ")"}]}]}]]]}], ",", 
        RowBox[{"p", "\[Rule]", 
         FractionBox["1", 
          RowBox[{
           SuperscriptBox[
            InterpretationBox[
             StyleBox["e",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`e,
             Editable->False], "2"], " ", 
           SqrtBox[
            RowBox[{
             FractionBox["1", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["e",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`e,
                Editable->False], "2"]], "+", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox["r",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`r[],
                Editable->False], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["x",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`x[],
                  Editable->False], "2"]}], ")"}]}]}]]}]]}]}], "}"}]}], "/.", 
     RowBox[{"Q", "->", 
      FractionBox["1", "e"]}]}], "/.", 
    RowBox[{"\[Epsilon]2", "->", "1"}]}], "/.", 
   RowBox[{"dy", "->", 
    FractionBox["d\[Phi]", "e"]}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.991476428693796*^9, 3.991476447286692*^9}, {
  3.9916343187018776`*^9, 3.991634346396924*^9}, {3.9916344150461073`*^9, 
  3.9916345138464675`*^9}, {3.991652283569729*^9, 3.9916523099834003`*^9}},
 CellLabel->"In[91]:=",ExpressionUUID->"36f9447c-ce16-4582-a619-6804badbadc2"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.9916345146368394`*^9, 3.9916523121727886`*^9},
 CellLabel->"Out[91]=",ExpressionUUID->"1ddd8b4a-86f0-4590-b673-f7c4fa8ef9ac"]
}, Open  ]],

Cell["The last term is dx^2 term", "Text",
 CellChangeTimes->{{3.991650325353237*^9, 3.991650354118328*^9}, {
  3.991650585826157*^9, 3.991650612278138*^9}, {3.991650665546344*^9, 
  3.991650774633686*^9}, {3.9916508396859236`*^9, 3.991650957259506*^9}, {
  3.991651017128745*^9, 3.9916511171906195`*^9}, {3.991651168630211*^9, 
  3.9916512988176613`*^9}, {3.991651343273238*^9, 3.9916514301949787`*^9}, {
  3.9916514998230815`*^9, 3.991651525938651*^9}, {3.9916516125193663`*^9, 
  3.991651694855257*^9}, {3.9916517279188986`*^9, 3.9916517370622587`*^9}, {
  3.991651866140159*^9, 3.991651882897264*^9}, {3.9916519150218616`*^9, 
  3.991651935380254*^9}, {3.9916521329235287`*^9, 3.991652152546527*^9}, {
  3.9916523190415516`*^9, 3.9916523282770553`*^9}, {3.9916524790668683`*^9, 
  3.9916525241551695`*^9}},ExpressionUUID->"62c2fcd6-86d3-49c0-a408-\
439e935b8f9d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        FractionBox[
         SuperscriptBox["p", "2"], 
         RowBox[{"(", 
          RowBox[{"\[Epsilon]0", "-", 
           RowBox[{"\[Epsilon]2", " ", 
            SuperscriptBox["q", "2"]}]}], ")"}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"q", "/.", 
             RowBox[{"q", "\[Rule]", 
              FractionBox[
               RowBox[{
                InterpretationBox[
                 StyleBox["e",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`e,
                 Editable->False], " ", 
                SqrtBox["\[Epsilon]0"], " ", 
                InterpretationBox[
                 StyleBox["r",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`r[],
                 Editable->False], " ", 
                InterpretationBox[
                 StyleBox["x",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`x[],
                 Editable->False]}], 
               SqrtBox[
                RowBox[{"1", "+", 
                 RowBox[{
                  SuperscriptBox[
                   InterpretationBox[
                    StyleBox["e",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`e,
                    Editable->False], "2"], " ", 
                  SuperscriptBox[
                   InterpretationBox[
                    StyleBox["r",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`r[],
                    Editable->False], "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["x",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`x[],
                    Editable->False], "2"]}], ")"}]}]}]]]}]}], ",", 
            RowBox[{"x", "[", "]"}]}], "]"}], 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"q", "/.", 
             RowBox[{"q", "\[Rule]", 
              FractionBox[
               RowBox[{
                InterpretationBox[
                 StyleBox["e",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`e,
                 Editable->False], " ", 
                SqrtBox["\[Epsilon]0"], " ", 
                InterpretationBox[
                 StyleBox["r",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`r[],
                 Editable->False], " ", 
                InterpretationBox[
                 StyleBox["x",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`x[],
                 Editable->False]}], 
               SqrtBox[
                RowBox[{"1", "+", 
                 RowBox[{
                  SuperscriptBox[
                   InterpretationBox[
                    StyleBox["e",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`e,
                    Editable->False], "2"], " ", 
                  SuperscriptBox[
                   InterpretationBox[
                    StyleBox["r",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`r[],
                    Editable->False], "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["x",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`x[],
                    Editable->False], "2"]}], ")"}]}]}]]]}]}], ",", 
            RowBox[{"x", "[", "]"}]}], "]"}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox[
         SuperscriptBox["p", "2"], 
         RowBox[{
          RowBox[{"\[Epsilon]2", " ", 
           SuperscriptBox["p", "2"]}], "-", 
          SuperscriptBox["Q", "2"]}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"p", "/.", 
             RowBox[{"p", "\[Rule]", 
              FractionBox["1", 
               RowBox[{
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["e",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`e,
                  Editable->False], "2"], " ", 
                SqrtBox[
                 RowBox[{
                  FractionBox["1", 
                   SuperscriptBox[
                    InterpretationBox[
                    StyleBox["e",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`e,
                    Editable->False], "2"]], "+", 
                  RowBox[{
                   SuperscriptBox[
                    InterpretationBox[
                    StyleBox["r",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`r[],
                    Editable->False], "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["x",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`x[],
                    Editable->False], "2"]}], ")"}]}]}]]}]]}]}], ",", 
            RowBox[{"x", "[", "]"}]}], "]"}], 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"p", "/.", 
             RowBox[{"p", "\[Rule]", 
              FractionBox["1", 
               RowBox[{
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["e",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`e,
                  Editable->False], "2"], " ", 
                SqrtBox[
                 RowBox[{
                  FractionBox["1", 
                   SuperscriptBox[
                    InterpretationBox[
                    StyleBox["e",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`e,
                    Editable->False], "2"]], "+", 
                  RowBox[{
                   SuperscriptBox[
                    InterpretationBox[
                    StyleBox["r",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`r[],
                    Editable->False], "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["x",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`x[],
                    Editable->False], "2"]}], ")"}]}]}]]}]]}]}], ",", 
            RowBox[{"x", "[", "]"}]}], "]"}]}], ")"}]}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"q", "\[Rule]", 
         FractionBox[
          RowBox[{
           InterpretationBox[
            StyleBox["e",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`e,
            Editable->False], " ", 
           SqrtBox["\[Epsilon]0"], " ", 
           InterpretationBox[
            StyleBox["r",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`r[],
            Editable->False], " ", 
           InterpretationBox[
            StyleBox["x",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`x[],
            Editable->False]}], 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox["e",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`e,
               Editable->False], "2"], " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["r",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`r[],
               Editable->False], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["x",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`x[],
                 Editable->False], "2"]}], ")"}]}]}]]]}], ",", 
        RowBox[{"p", "\[Rule]", 
         FractionBox["1", 
          RowBox[{
           SuperscriptBox[
            InterpretationBox[
             StyleBox["e",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`e,
             Editable->False], "2"], " ", 
           SqrtBox[
            RowBox[{
             FractionBox["1", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["e",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`e,
                Editable->False], "2"]], "+", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox["r",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`r[],
                Editable->False], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["x",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`x[],
                  Editable->False], "2"]}], ")"}]}]}]]}]]}]}], "}"}]}], "/.", 
     RowBox[{"Q", "->", 
      FractionBox["1", "e"]}]}], "/.", 
    RowBox[{"\[Epsilon]2", "->", "1"}]}], "/.", 
   RowBox[{"dy", "->", 
    FractionBox["d\[Phi]", "e"]}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.991476428693796*^9, 3.991476447286692*^9}, {
  3.9916343187018776`*^9, 3.991634346396924*^9}, {3.9916344150461073`*^9, 
  3.9916345231640005`*^9}, {3.9916523460948577`*^9, 3.9916523781086917`*^9}},
 CellLabel->"In[92]:=",ExpressionUUID->"3491f494-badb-4b4a-846a-40a12968c3eb"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   SuperscriptBox[
    InterpretationBox[
     StyleBox["r",
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`r[],
     Editable->False], "2"], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox[
       InterpretationBox[
        StyleBox["x",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`x[],
        Editable->False], "2"]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        SuperscriptBox[
         InterpretationBox[
          StyleBox["e",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`e,
          Editable->False], "2"], " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["r",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`r[],
          Editable->False], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["x",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`x[],
            Editable->False], "2"]}], ")"}]}]}], ")"}], "2"]}]]}]], "Output",
 CellChangeTimes->{3.9916345239085755`*^9, 3.991652378596279*^9},
 CellLabel->"Out[92]=",ExpressionUUID->"0ac20878-45ad-487a-9a88-70c6d1abfb69"]
}, Open  ]],

Cell["\<\
At the end we check the relations between the 4-potentials. In the case of \
electrically charged Kundt spacetime we obtain the left 4-potential in (2)\
\>", "Text",
 CellChangeTimes->{{3.991650325353237*^9, 3.991650354118328*^9}, {
  3.991650585826157*^9, 3.991650612278138*^9}, {3.991650665546344*^9, 
  3.991650774633686*^9}, {3.9916508396859236`*^9, 3.991650957259506*^9}, {
  3.991651017128745*^9, 3.9916511171906195`*^9}, {3.991651168630211*^9, 
  3.9916512988176613`*^9}, {3.991651343273238*^9, 3.9916514301949787`*^9}, {
  3.9916514998230815`*^9, 3.991651525938651*^9}, {3.9916516125193663`*^9, 
  3.991651694855257*^9}, {3.9916517279188986`*^9, 3.9916517370622587`*^9}, {
  3.991651866140159*^9, 3.991651882897264*^9}, {3.9916519150218616`*^9, 
  3.991651935380254*^9}, {3.9916521329235287`*^9, 3.991652152546527*^9}, {
  3.9916523190415516`*^9, 3.9916523282770553`*^9}, {3.9916524790668683`*^9, 
  3.991652489633215*^9}, {3.9916525289120665`*^9, 
  3.991652600317745*^9}},ExpressionUUID->"96e4d54a-0f28-4443-855f-\
71988d839ffe"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "q"}], 
            FractionBox[
             RowBox[{
              RowBox[{"qe", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Gamma]", "2"], "-", 
                 SuperscriptBox["p", "2"]}], ")"}]}], "+", 
              RowBox[{"2", " ", "qg", " ", "\[Gamma]", " ", "p"}]}], 
             RowBox[{
              SuperscriptBox["\[Gamma]", "2"], "+", 
              SuperscriptBox["p", "2"]}]], "d\[Tau]"}], "-", 
           RowBox[{
            FractionBox[
             RowBox[{
              RowBox[{"p", " ", "qg"}], "+", 
              RowBox[{"qe", " ", "\[Gamma]"}]}], 
             RowBox[{
              SuperscriptBox["\[Gamma]", "2"], "+", 
              SuperscriptBox["p", "2"]}]], "dy"}]}], "/.", 
          RowBox[{"\[Gamma]", "->", "0"}]}], "/.", 
         RowBox[{"qg", "->", "0"}]}], "/.", 
        RowBox[{"qe", "->", 
         RowBox[{"-", "Q"}]}]}], ")"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"q", "\[Rule]", 
         FractionBox[
          RowBox[{
           InterpretationBox[
            StyleBox["e",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`e,
            Editable->False], " ", 
           SqrtBox["\[Epsilon]0"], " ", 
           InterpretationBox[
            StyleBox["r",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`r[],
            Editable->False], " ", 
           InterpretationBox[
            StyleBox["x",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`x[],
            Editable->False]}], 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox["e",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`e,
               Editable->False], "2"], " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["r",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`r[],
               Editable->False], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["x",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`x[],
                 Editable->False], "2"]}], ")"}]}]}]]]}], ",", 
        RowBox[{"p", "\[Rule]", 
         FractionBox["1", 
          RowBox[{
           SuperscriptBox[
            InterpretationBox[
             StyleBox["e",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`e,
             Editable->False], "2"], " ", 
           SqrtBox[
            RowBox[{
             FractionBox["1", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["e",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`e,
                Editable->False], "2"]], "+", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox["r",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`r[],
                Editable->False], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["x",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`x[],
                  Editable->False], "2"]}], ")"}]}]}]]}]]}]}], "}"}]}], "/.", 
     RowBox[{"Q", "->", 
      FractionBox["1", "e"]}]}], "/.", 
    RowBox[{"\[Epsilon]2", "->", "1"}]}], "/.", 
   RowBox[{"dy", "->", 
    FractionBox["d\[Phi]", "e"]}]}], "/.", 
  RowBox[{"d\[Tau]", "->", 
   RowBox[{
    FractionBox["e", 
     SqrtBox["\[Epsilon]0"]], "dt"}]}]}]], "Input",
 CellChangeTimes->{{3.991637521785613*^9, 3.9916375959881716`*^9}, 
   3.9916376769540997`*^9, {3.9916523867049303`*^9, 3.9916524129552975`*^9}},
 CellLabel->"In[93]:=",ExpressionUUID->"04926a64-417d-4f66-9fc7-d614c2679e55"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"dt", " ", 
    InterpretationBox[
     StyleBox["e",
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`e,
     Editable->False], " ", 
    InterpretationBox[
     StyleBox["r",
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`r[],
     Editable->False], " ", 
    InterpretationBox[
     StyleBox["x",
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`x[],
     Editable->False]}], 
   SqrtBox[
    RowBox[{"1", "+", 
     RowBox[{
      SuperscriptBox[
       InterpretationBox[
        StyleBox["e",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`e,
        Editable->False], "2"], " ", 
      SuperscriptBox[
       InterpretationBox[
        StyleBox["r",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`r[],
        Editable->False], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["x",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`x[],
          Editable->False], "2"]}], ")"}]}]}]]]}]], "Output",
 CellChangeTimes->{3.991637598441332*^9, 3.9916376774638367`*^9, 
  3.9916378205117407`*^9, 3.991652413900823*^9},
 CellLabel->"Out[93]=",ExpressionUUID->"be14ce02-4a62-412c-946f-a528267907d1"]
}, Open  ]],

Cell["\<\
In the case of magnetically charged Kundt spacetime we obtain the right \
4-potential in (2)\
\>", "Text",
 CellChangeTimes->{{3.991650325353237*^9, 3.991650354118328*^9}, {
  3.991650585826157*^9, 3.991650612278138*^9}, {3.991650665546344*^9, 
  3.991650774633686*^9}, {3.9916508396859236`*^9, 3.991650957259506*^9}, {
  3.991651017128745*^9, 3.9916511171906195`*^9}, {3.991651168630211*^9, 
  3.9916512988176613`*^9}, {3.991651343273238*^9, 3.9916514301949787`*^9}, {
  3.9916514998230815`*^9, 3.991651525938651*^9}, {3.9916516125193663`*^9, 
  3.991651694855257*^9}, {3.9916517279188986`*^9, 3.9916517370622587`*^9}, {
  3.991651866140159*^9, 3.991651882897264*^9}, {3.9916519150218616`*^9, 
  3.991651935380254*^9}, {3.9916521329235287`*^9, 3.991652152546527*^9}, {
  3.9916523190415516`*^9, 3.9916523282770553`*^9}, {3.9916524790668683`*^9, 
  3.991652489633215*^9}, {3.9916525289120665`*^9, 
  3.991652626382988*^9}},ExpressionUUID->"d41a7657-ada6-448c-a62f-\
1c563d3e8d5f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "q"}], 
            FractionBox[
             RowBox[{
              RowBox[{"qe", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Gamma]", "2"], "-", 
                 SuperscriptBox["p", "2"]}], ")"}]}], "+", 
              RowBox[{"2", " ", "qg", " ", "\[Gamma]", " ", "p"}]}], 
             RowBox[{
              SuperscriptBox["\[Gamma]", "2"], "+", 
              SuperscriptBox["p", "2"]}]], "d\[Tau]"}], "-", 
           RowBox[{
            FractionBox[
             RowBox[{
              RowBox[{"p", " ", "qg"}], "+", 
              RowBox[{"qe", " ", "\[Gamma]"}]}], 
             RowBox[{
              SuperscriptBox["\[Gamma]", "2"], "+", 
              SuperscriptBox["p", "2"]}]], "dy"}]}], "/.", 
          RowBox[{"\[Gamma]", "->", "0"}]}], "/.", 
         RowBox[{"qe", "->", "0"}]}], "/.", 
        RowBox[{"qg", "->", "Q"}]}], ")"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"q", "\[Rule]", 
         FractionBox[
          RowBox[{
           InterpretationBox[
            StyleBox["e",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`e,
            Editable->False], " ", 
           SqrtBox["\[Epsilon]0"], " ", 
           InterpretationBox[
            StyleBox["r",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`r[],
            Editable->False], " ", 
           InterpretationBox[
            StyleBox["x",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`x[],
            Editable->False]}], 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox["e",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`e,
               Editable->False], "2"], " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["r",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`r[],
               Editable->False], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["x",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`x[],
                 Editable->False], "2"]}], ")"}]}]}]]]}], ",", 
        RowBox[{"p", "\[Rule]", 
         FractionBox["1", 
          RowBox[{
           SuperscriptBox[
            InterpretationBox[
             StyleBox["e",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`e,
             Editable->False], "2"], " ", 
           SqrtBox[
            RowBox[{
             FractionBox["1", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["e",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`e,
                Editable->False], "2"]], "+", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox["r",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`r[],
                Editable->False], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["x",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`x[],
                  Editable->False], "2"]}], ")"}]}]}]]}]]}]}], "}"}]}], "/.", 
     RowBox[{"Q", "->", 
      FractionBox["1", "e"]}]}], "/.", 
    RowBox[{"\[Epsilon]2", "->", "1"}]}], "/.", 
   RowBox[{"dy", "->", 
    FractionBox["d\[Phi]", "e"]}]}], "/.", 
  RowBox[{"d\[Tau]", "->", 
   RowBox[{
    FractionBox["e", 
     SqrtBox["\[Epsilon]0"]], "dt"}]}]}]], "Input",
 CellChangeTimes->{{3.991637521785613*^9, 3.9916375959881716`*^9}, {
  3.991637639263178*^9, 3.991637642278204*^9}, {3.9916524175860577`*^9, 
  3.991652437903895*^9}},
 CellLabel->"In[94]:=",ExpressionUUID->"520c12cf-4b68-4198-b311-d8b4f4a86882"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "d\[Phi]"}], " ", 
  SqrtBox[
   RowBox[{
    FractionBox["1", 
     SuperscriptBox[
      InterpretationBox[
       StyleBox["e",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`e,
       Editable->False], "2"]], "+", 
    RowBox[{
     SuperscriptBox[
      InterpretationBox[
       StyleBox["r",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`r[],
       Editable->False], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox[
        InterpretationBox[
         StyleBox["x",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`x[],
         Editable->False], "2"]}], ")"}]}]}]]}]], "Output",
 CellChangeTimes->{3.991637642901331*^9, 3.9916378221558895`*^9, 
  3.9916524414378586`*^9},
 CellLabel->"Out[94]=",ExpressionUUID->"9661a85d-628e-4d6f-a5d4-b9c3399c94f2"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Charged Kundt", "Section",
 CellChangeTimes->{{3.9914686666921883`*^9, 
  3.9914686781262856`*^9}},ExpressionUUID->"6b7dd393-9fed-4f5a-a554-\
5706af27fc0f"],

Cell["\<\
Now we review the properties of the Kundt type D spacetime. For this, one has \
to quit kernel. \
\>", "Text",
 CellChangeTimes->{{3.991650325353237*^9, 3.991650354118328*^9}, {
  3.991650585826157*^9, 3.991650612278138*^9}, {3.991650665546344*^9, 
  3.991650774633686*^9}, {3.9916508396859236`*^9, 3.991650957259506*^9}, {
  3.991651017128745*^9, 3.9916511171906195`*^9}, {3.991651168630211*^9, 
  3.9916512988176613`*^9}, {3.991651343273238*^9, 3.9916514301949787`*^9}, {
  3.9916514998230815`*^9, 3.991651525938651*^9}, {3.9916516125193663`*^9, 
  3.991651694855257*^9}, {3.9916517279188986`*^9, 3.9916517370622587`*^9}, {
  3.991651866140159*^9, 3.991651882897264*^9}, {3.991715645453826*^9, 
  3.9917156456161613`*^9}, {3.991715709456921*^9, 3.9917157505790215`*^9}, {
  3.991715801325301*^9, 
  3.9917158472726283`*^9}},ExpressionUUID->"5dcc0f87-e9ce-427f-be2c-\
62583926c06a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"<<", "xAct`xTensor`"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"<<", "xAct`xCoba`"}], ";"}]}], "Input",
 CellChangeTimes->{{3.9367632300660563`*^9, 3.936763242235832*^9}, 
   3.936763333637351*^9, {3.9367638480325527`*^9, 3.936763883104254*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"05960ae7-9ffb-40f1-b998-87d5cfcec8de"],

Cell[CellGroupData[{

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellChangeTimes->{3.9913803744293604`*^9, 3.99138449253341*^9, 
  3.9913848297610216`*^9, 3.9914157300125074`*^9, 3.991454448006481*^9, 
  3.991468645853818*^9, 3.9914703752478256`*^9, 3.991471601201838*^9, 
  3.9914717863049145`*^9, 3.991634030437053*^9, 3.9916346271355295`*^9, 
  3.9917159518124976`*^9, 3.9917226052669525`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"c0426faf-feef-4a9c-9cb4-20193943023c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Package xAct`xPerm`  version \"\>", 
   "\[InvisibleSpace]", "\<\"1.2.3\"\>", "\[InvisibleSpace]", "\<\", \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2015", ",", "8", ",", "23"}], "}"}]}],
  SequenceForm["Package xAct`xPerm`  version ", "1.2.3", ", ", {2015, 8, 23}],
  Editable->False]], "Print",
 CellChangeTimes->{3.9913803744293604`*^9, 3.99138449253341*^9, 
  3.9913848297610216`*^9, 3.9914157300125074`*^9, 3.991454448006481*^9, 
  3.991468645853818*^9, 3.9914703752478256`*^9, 3.991471601201838*^9, 
  3.9914717863049145`*^9, 3.991634030437053*^9, 3.9916346271355295`*^9, 
  3.9917159518124976`*^9, 3.9917226054145737`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"8377c65a-b951-4a1c-902f-7615282cec98"],

Cell[BoxData["\<\"CopyRight (C) 2003-2020, Jose M. Martin-Garcia, under the \
General Public License.\"\>"], "Print",
 CellChangeTimes->{3.9913803744293604`*^9, 3.99138449253341*^9, 
  3.9913848297610216`*^9, 3.9914157300125074`*^9, 3.991454448006481*^9, 
  3.991468645853818*^9, 3.9914703752478256`*^9, 3.991471601201838*^9, 
  3.9914717863049145`*^9, 3.991634030437053*^9, 3.9916346271355295`*^9, 
  3.9917159518124976`*^9, 3.991722605631269*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"fc3d482f-81e9-45a4-918b-265bad55cb3b"],

Cell[BoxData["\<\"Connecting to external MinGW executable...\"\>"], "Print",
 CellChangeTimes->{3.9913803744293604`*^9, 3.99138449253341*^9, 
  3.9913848297610216`*^9, 3.9914157300125074`*^9, 3.991454448006481*^9, 
  3.991468645853818*^9, 3.9914703752478256`*^9, 3.991471601201838*^9, 
  3.9914717863049145`*^9, 3.991634030437053*^9, 3.9916346271355295`*^9, 
  3.9917159518124976`*^9, 3.9917226057657022`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"134d75c7-2810-48ba-a5d5-928e7329b576"],

Cell[BoxData["\<\"Connection established.\"\>"], "Print",
 CellChangeTimes->{3.9913803744293604`*^9, 3.99138449253341*^9, 
  3.9913848297610216`*^9, 3.9914157300125074`*^9, 3.991454448006481*^9, 
  3.991468645853818*^9, 3.9914703752478256`*^9, 3.991471601201838*^9, 
  3.9914717863049145`*^9, 3.991634030437053*^9, 3.9916346271355295`*^9, 
  3.9917159518124976`*^9, 3.991722605891304*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"0b4313d2-52d1-4a42-aa65-221d55af4ed5"],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellChangeTimes->{3.9913803744293604`*^9, 3.99138449253341*^9, 
  3.9913848297610216`*^9, 3.9914157300125074`*^9, 3.991454448006481*^9, 
  3.991468645853818*^9, 3.9914703752478256`*^9, 3.991471601201838*^9, 
  3.9914717863049145`*^9, 3.991634030437053*^9, 3.9916346271355295`*^9, 
  3.9917159518124976`*^9, 3.9917226060442753`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"0207b4a8-80aa-4233-86ff-b6bae8e22b33"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Package xAct`xTensor`  version \"\>", 
   "\[InvisibleSpace]", "\<\"1.2.0\"\>", "\[InvisibleSpace]", "\<\", \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2021", ",", "10", ",", "17"}], "}"}]}],
  SequenceForm[
  "Package xAct`xTensor`  version ", "1.2.0", ", ", {2021, 10, 17}],
  Editable->False]], "Print",
 CellChangeTimes->{3.9913803744293604`*^9, 3.99138449253341*^9, 
  3.9913848297610216`*^9, 3.9914157300125074`*^9, 3.991454448006481*^9, 
  3.991468645853818*^9, 3.9914703752478256`*^9, 3.991471601201838*^9, 
  3.9914717863049145`*^9, 3.991634030437053*^9, 3.9916346271355295`*^9, 
  3.9917159518124976`*^9, 3.991722606157769*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"4f76fe0e-f734-44a1-8fa7-28de21c35250"],

Cell[BoxData["\<\"CopyRight (C) 2002-2021, Jose M. Martin-Garcia, under the \
General Public License.\"\>"], "Print",
 CellChangeTimes->{3.9913803744293604`*^9, 3.99138449253341*^9, 
  3.9913848297610216`*^9, 3.9914157300125074`*^9, 3.991454448006481*^9, 
  3.991468645853818*^9, 3.9914703752478256`*^9, 3.991471601201838*^9, 
  3.9914717863049145`*^9, 3.991634030437053*^9, 3.9916346271355295`*^9, 
  3.9917159518124976`*^9, 3.9917226062917814`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"1b35db2f-18ba-4fd7-825f-39faea3114e9"],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellChangeTimes->{3.9913803744293604`*^9, 3.99138449253341*^9, 
  3.9913848297610216`*^9, 3.9914157300125074`*^9, 3.991454448006481*^9, 
  3.991468645853818*^9, 3.9914703752478256`*^9, 3.991471601201838*^9, 
  3.9914717863049145`*^9, 3.991634030437053*^9, 3.9916346271355295`*^9, 
  3.9917159518124976`*^9, 3.9917226064122086`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"6b9df1b3-2205-4c30-97c2-c3df3066f14b"],

Cell[BoxData["\<\"These packages come with ABSOLUTELY NO WARRANTY; for \
details type Disclaimer[]. This is free software, and you are welcome to \
redistribute it under certain conditions. See the General Public License for \
details.\"\>"], "Print",
 CellChangeTimes->{3.9913803744293604`*^9, 3.99138449253341*^9, 
  3.9913848297610216`*^9, 3.9914157300125074`*^9, 3.991454448006481*^9, 
  3.991468645853818*^9, 3.9914703752478256`*^9, 3.991471601201838*^9, 
  3.9914717863049145`*^9, 3.991634030437053*^9, 3.9916346271355295`*^9, 
  3.9917159518124976`*^9, 3.9917226065450597`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"9515c610-a36d-4c9a-bd7b-4dd2695abd48"],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellChangeTimes->{3.9913803744293604`*^9, 3.99138449253341*^9, 
  3.9913848297610216`*^9, 3.9914157300125074`*^9, 3.991454448006481*^9, 
  3.991468645853818*^9, 3.9914703752478256`*^9, 3.991471601201838*^9, 
  3.9914717863049145`*^9, 3.991634030437053*^9, 3.9916346271355295`*^9, 
  3.9917159518124976`*^9, 3.9917226066593385`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"869f59e2-f880-4bb8-9cc0-947b05855012"],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellChangeTimes->{3.9913803744293604`*^9, 3.99138449253341*^9, 
  3.9913848297610216`*^9, 3.9914157300125074`*^9, 3.991454448006481*^9, 
  3.991468645853818*^9, 3.9914703752478256`*^9, 3.991471601201838*^9, 
  3.9914717863049145`*^9, 3.991634030437053*^9, 3.9916346271355295`*^9, 
  3.9917159518124976`*^9, 3.9917226067739716`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"5966ef22-d1fb-46c3-bba3-d559a6294ba0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Package xAct`xCoba`  version \"\>", 
   "\[InvisibleSpace]", "\<\"0.8.6\"\>", "\[InvisibleSpace]", "\<\", \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2021", ",", "2", ",", "28"}], "}"}]}],
  SequenceForm["Package xAct`xCoba`  version ", "0.8.6", ", ", {2021, 2, 28}],
  Editable->False]], "Print",
 CellChangeTimes->{3.9913803744293604`*^9, 3.99138449253341*^9, 
  3.9913848297610216`*^9, 3.9914157300125074`*^9, 3.991454448006481*^9, 
  3.991468645853818*^9, 3.9914703752478256`*^9, 3.991471601201838*^9, 
  3.9914717863049145`*^9, 3.991634030437053*^9, 3.9916346271355295`*^9, 
  3.9917159518124976`*^9, 3.9917226068991537`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"cc5d2733-d912-4948-9212-7878b55aeff3"],

Cell[BoxData["\<\"CopyRight (C) 2005-2021, David Yllanes and Jose M. \
Martin-Garcia, under the General Public License.\"\>"], "Print",
 CellChangeTimes->{3.9913803744293604`*^9, 3.99138449253341*^9, 
  3.9913848297610216`*^9, 3.9914157300125074`*^9, 3.991454448006481*^9, 
  3.991468645853818*^9, 3.9914703752478256`*^9, 3.991471601201838*^9, 
  3.9914717863049145`*^9, 3.991634030437053*^9, 3.9916346271355295`*^9, 
  3.9917159518124976`*^9, 3.991722607032858*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"26ea0cde-37e9-40f2-9313-f7c8300814bc"],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellChangeTimes->{3.9913803744293604`*^9, 3.99138449253341*^9, 
  3.9913848297610216`*^9, 3.9914157300125074`*^9, 3.991454448006481*^9, 
  3.991468645853818*^9, 3.9914703752478256`*^9, 3.991471601201838*^9, 
  3.9914717863049145`*^9, 3.991634030437053*^9, 3.9916346271355295`*^9, 
  3.9917159518124976`*^9, 3.991722607143011*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"7eb6ca6f-bc9f-4e61-8c89-b1c263c70631"],

Cell[BoxData["\<\"These packages come with ABSOLUTELY NO WARRANTY; for \
details type Disclaimer[]. This is free software, and you are welcome to \
redistribute it under certain conditions. See the General Public License for \
details.\"\>"], "Print",
 CellChangeTimes->{3.9913803744293604`*^9, 3.99138449253341*^9, 
  3.9913848297610216`*^9, 3.9914157300125074`*^9, 3.991454448006481*^9, 
  3.991468645853818*^9, 3.9914703752478256`*^9, 3.991471601201838*^9, 
  3.9914717863049145`*^9, 3.991634030437053*^9, 3.9916346271355295`*^9, 
  3.9917159518124976`*^9, 3.9917226072659316`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"c3aad319-acee-4f2e-9df6-2bcb808b4799"],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellChangeTimes->{3.9913803744293604`*^9, 3.99138449253341*^9, 
  3.9913848297610216`*^9, 3.9914157300125074`*^9, 3.991454448006481*^9, 
  3.991468645853818*^9, 3.9914703752478256`*^9, 3.991471601201838*^9, 
  3.9914717863049145`*^9, 3.991634030437053*^9, 3.9916346271355295`*^9, 
  3.9917159518124976`*^9, 3.9917226073803096`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"59e75d46-dd8d-42c3-9faa-f910f823b822"]
}, Open  ]]
}, Open  ]],

Cell["\<\
As in previous part, we the manifold M, metric g, coordinate chart stat, \
scalar functions Q, P, \[Rho]2 and constant symbols \[Gamma], qe and qg\
\>", "Text",
 CellChangeTimes->{{3.991650325353237*^9, 3.991650354118328*^9}, {
  3.991650585826157*^9, 3.991650612278138*^9}, {3.991650665546344*^9, 
  3.991650774633686*^9}, {3.9917158503035393`*^9, 
  3.991715912315384*^9}},ExpressionUUID->"7d679e6b-2098-42b0-bb74-\
6495db549e91"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DefManifold", "[", 
   RowBox[{"M", ",", "4", ",", 
    RowBox[{"{", 
     RowBox[{"\[Mu]", ",", "\[Nu]", ",", "\[Rho]", ",", "\[Delta]"}], "}"}]}],
    "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.936763454214004*^9, 3.9367634812318687`*^9}, 
   3.9430946718855667`*^9, 3.943095329220629*^9, {3.9430956430069633`*^9, 
   3.943095643415598*^9}, {3.943095833425894*^9, 3.9430958359430847`*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"9bdb247d-8134-40c2-b95d-5216fc38ca40"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefManifold", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"manifold \"\>", "\[InvisibleSpace]", "M", 
   "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefManifold, ": Defining ", "manifold ", $CellContext`M,
    ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.99138037653343*^9, 3.9913844962185173`*^9, 
  3.9913848333176756`*^9, 3.991415733955863*^9, 3.9914544502160625`*^9, 
  3.9914686491692734`*^9, 3.991470378955388*^9, 3.991471604788122*^9, 
  3.991471789920779*^9, 3.991634033702315*^9, 3.991634632393079*^9, 
  3.9917159559298506`*^9, 3.991722610166272*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"4dc05fca-3eb3-4d90-a2c3-e1840f99fbae"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefVBundle", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"vbundle \"\>", "\[InvisibleSpace]", "TangentM", 
   "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefVBundle, ": Defining ", 
   "vbundle ", $CellContext`TangentM, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.99138037653343*^9, 3.9913844962185173`*^9, 
  3.9913848333176756`*^9, 3.991415733955863*^9, 3.9914544502160625`*^9, 
  3.9914686491692734`*^9, 3.991470378955388*^9, 3.991471604788122*^9, 
  3.991471789920779*^9, 3.991634033702315*^9, 3.991634632393079*^9, 
  3.9917159559298506`*^9, 3.99172261029756*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"35efa7b0-709d-48ed-8675-ea206f495989"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DefMetric", "[", 
   RowBox[{
    RowBox[{"-", "1"}], ",", 
    RowBox[{"g", "[", 
     RowBox[{
      RowBox[{"-", "\[Mu]"}], ",", 
      RowBox[{"-", "\[Nu]"}]}], "]"}], ",", "CD"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.936763488714685*^9, 3.936763502217041*^9}, {
  3.936763736832324*^9, 3.936763756489132*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"7f5e0d8f-3c5b-4e63-82d8-c85d948402a9"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"symmetric metric tensor \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"g", "[", 
    RowBox[{
     RowBox[{"-", "\[Mu]"}], ",", 
     RowBox[{"-", "\[Nu]"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "symmetric metric tensor ", 
   $CellContext`g[-$CellContext`\[Mu], -$CellContext`\[Nu]], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9913803773603663`*^9, 3.9913844969240437`*^9, 
  3.9913848338786097`*^9, 3.991415734739301*^9, 3.991454466783374*^9, 
  3.9914686499347095`*^9, 3.9914703793439116`*^9, 3.991471605190319*^9, 
  3.991471790367268*^9, 3.9916340343047547`*^9, 3.9916346326477413`*^9, 
  3.9917159571039934`*^9, 3.991722611024582*^9},
 CellLabel->
  "During evaluation of \
In[4]:=",ExpressionUUID->"adbb459b-bf72-4af8-a3b8-dc4e2540055b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"antisymmetric tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"epsilong", "[", 
    RowBox[{
     RowBox[{"-", "\[Delta]"}], ",", 
     RowBox[{"-", "\[Mu]"}], ",", 
     RowBox[{"-", "\[Nu]"}], ",", 
     RowBox[{"-", "\[Rho]"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "antisymmetric tensor ", 
   $CellContext`epsilong[-$CellContext`\[Delta], -$CellContext`\[Mu], \
-$CellContext`\[Nu], -$CellContext`\[Rho]], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9913803773603663`*^9, 3.9913844969240437`*^9, 
  3.9913848338786097`*^9, 3.991415734739301*^9, 3.991454466783374*^9, 
  3.9914686499347095`*^9, 3.9914703793439116`*^9, 3.991471605190319*^9, 
  3.991471790367268*^9, 3.9916340343047547`*^9, 3.9916346326477413`*^9, 
  3.9917159571039934`*^9, 3.991722611164173*^9},
 CellLabel->
  "During evaluation of \
In[4]:=",ExpressionUUID->"4677d3b2-61f7-44f7-a924-6f421c5efc3c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tetrametric \"\>", "\[InvisibleSpace]", 
   RowBox[{"Tetrag", "[", 
    RowBox[{
     RowBox[{"-", "\[Delta]"}], ",", 
     RowBox[{"-", "\[Mu]"}], ",", 
     RowBox[{"-", "\[Nu]"}], ",", 
     RowBox[{"-", "\[Rho]"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tetrametric ", 
   $CellContext`Tetrag[-$CellContext`\[Delta], -$CellContext`\[Mu], \
-$CellContext`\[Nu], -$CellContext`\[Rho]], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9913803773603663`*^9, 3.9913844969240437`*^9, 
  3.9913848338786097`*^9, 3.991415734739301*^9, 3.991454466783374*^9, 
  3.9914686499347095`*^9, 3.9914703793439116`*^9, 3.991471605190319*^9, 
  3.991471790367268*^9, 3.9916340343047547`*^9, 3.9916346326477413`*^9, 
  3.9917159571039934`*^9, 3.9917226113170767`*^9},
 CellLabel->
  "During evaluation of \
In[4]:=",ExpressionUUID->"f2a816e5-e7bc-40ac-9571-07605f05f70d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tetrametric \"\>", "\[InvisibleSpace]", 
   RowBox[{"Tetrag\[Dagger]", "[", 
    RowBox[{
     RowBox[{"-", "\[Delta]"}], ",", 
     RowBox[{"-", "\[Mu]"}], ",", 
     RowBox[{"-", "\[Nu]"}], ",", 
     RowBox[{"-", "\[Rho]"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tetrametric ", 
   $CellContext`Tetrag\[Dagger][-$CellContext`\[Delta], -$CellContext`\[Mu], \
-$CellContext`\[Nu], -$CellContext`\[Rho]], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9913803773603663`*^9, 3.9913844969240437`*^9, 
  3.9913848338786097`*^9, 3.991415734739301*^9, 3.991454466783374*^9, 
  3.9914686499347095`*^9, 3.9914703793439116`*^9, 3.991471605190319*^9, 
  3.991471790367268*^9, 3.9916340343047547`*^9, 3.9916346326477413`*^9, 
  3.9917159571039934`*^9, 3.9917226114308767`*^9},
 CellLabel->
  "During evaluation of \
In[4]:=",ExpressionUUID->"4669c601-f9db-46e8-81be-b6eb8c439371"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefCovD", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"covariant derivative \"\>", "\[InvisibleSpace]", 
   RowBox[{"CD", "[", 
    RowBox[{"-", "\[Mu]"}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefCovD, ": Defining ", "covariant derivative ", 
   $CellContext`CD[-$CellContext`\[Mu]], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9913803773603663`*^9, 3.9913844969240437`*^9, 
  3.9913848338786097`*^9, 3.991415734739301*^9, 3.991454466783374*^9, 
  3.9914686499347095`*^9, 3.9914703793439116`*^9, 3.991471605190319*^9, 
  3.991471790367268*^9, 3.9916340343047547`*^9, 3.9916346326477413`*^9, 
  3.9917159571039934`*^9, 3.9917226115689917`*^9},
 CellLabel->
  "During evaluation of \
In[4]:=",ExpressionUUID->"6dbe9f6f-f313-4faf-9018-a92dd55c03da"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"vanishing torsion tensor \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"TorsionCD", "[", 
    RowBox[{"\[Delta]", ",", 
     RowBox[{"-", "\[Mu]"}], ",", 
     RowBox[{"-", "\[Nu]"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "vanishing torsion tensor ", 
   $CellContext`TorsionCD[$CellContext`\[Delta], -$CellContext`\[Mu], \
-$CellContext`\[Nu]], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9913803773603663`*^9, 3.9913844969240437`*^9, 
  3.9913848338786097`*^9, 3.991415734739301*^9, 3.991454466783374*^9, 
  3.9914686499347095`*^9, 3.9914703793439116`*^9, 3.991471605190319*^9, 
  3.991471790367268*^9, 3.9916340343047547`*^9, 3.9916346326477413`*^9, 
  3.9917159571039934`*^9, 3.9917226116965013`*^9},
 CellLabel->
  "During evaluation of \
In[4]:=",ExpressionUUID->"59875aaa-b91e-4db5-8585-fd3c96083cba"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"symmetric Christoffel tensor \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"ChristoffelCD", "[", 
    RowBox[{"\[Delta]", ",", 
     RowBox[{"-", "\[Mu]"}], ",", 
     RowBox[{"-", "\[Nu]"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", 
   "symmetric Christoffel tensor ", 
   $CellContext`ChristoffelCD[$CellContext`\[Delta], -$CellContext`\[Mu], \
-$CellContext`\[Nu]], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9913803773603663`*^9, 3.9913844969240437`*^9, 
  3.9913848338786097`*^9, 3.991415734739301*^9, 3.991454466783374*^9, 
  3.9914686499347095`*^9, 3.9914703793439116`*^9, 3.991471605190319*^9, 
  3.991471790367268*^9, 3.9916340343047547`*^9, 3.9916346326477413`*^9, 
  3.9917159571039934`*^9, 3.991722611817276*^9},
 CellLabel->
  "During evaluation of \
In[4]:=",ExpressionUUID->"74b10e9e-c594-4d1f-b9bf-f5ff9d62a400"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"Riemann tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"RiemannCD", "[", 
    RowBox[{
     RowBox[{"-", "\[Delta]"}], ",", 
     RowBox[{"-", "\[Mu]"}], ",", 
     RowBox[{"-", "\[Nu]"}], ",", 
     RowBox[{"-", "\[Rho]"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "Riemann tensor ", 
   $CellContext`RiemannCD[-$CellContext`\[Delta], -$CellContext`\[Mu], \
-$CellContext`\[Nu], -$CellContext`\[Rho]], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9913803773603663`*^9, 3.9913844969240437`*^9, 
  3.9913848338786097`*^9, 3.991415734739301*^9, 3.991454466783374*^9, 
  3.9914686499347095`*^9, 3.9914703793439116`*^9, 3.991471605190319*^9, 
  3.991471790367268*^9, 3.9916340343047547`*^9, 3.9916346326477413`*^9, 
  3.9917159571039934`*^9, 3.991722611949396*^9},
 CellLabel->
  "During evaluation of \
In[4]:=",ExpressionUUID->"ccc1a372-072e-47cc-9d35-d719eb78c9e7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"symmetric Ricci tensor \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"RicciCD", "[", 
    RowBox[{
     RowBox[{"-", "\[Delta]"}], ",", 
     RowBox[{"-", "\[Mu]"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "symmetric Ricci tensor ", 
   $CellContext`RicciCD[-$CellContext`\[Delta], -$CellContext`\[Mu]], ". ", 
   ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9913803773603663`*^9, 3.9913844969240437`*^9, 
  3.9913848338786097`*^9, 3.991415734739301*^9, 3.991454466783374*^9, 
  3.9914686499347095`*^9, 3.9914703793439116`*^9, 3.991471605190319*^9, 
  3.991471790367268*^9, 3.9916340343047547`*^9, 3.9916346326477413`*^9, 
  3.9917159571039934`*^9, 3.9917226120622225`*^9},
 CellLabel->
  "During evaluation of \
In[4]:=",ExpressionUUID->"6d94c1c7-c988-47c0-bd6f-676b330525fc"],

Cell[BoxData["\<\"** DefCovD:  Contractions of Riemann automatically replaced \
by Ricci.\"\>"], "Print",
 CellChangeTimes->{3.9913803773603663`*^9, 3.9913844969240437`*^9, 
  3.9913848338786097`*^9, 3.991415734739301*^9, 3.991454466783374*^9, 
  3.9914686499347095`*^9, 3.9914703793439116`*^9, 3.991471605190319*^9, 
  3.991471790367268*^9, 3.9916340343047547`*^9, 3.9916346326477413`*^9, 
  3.9917159571039934`*^9, 3.9917226121892896`*^9},
 CellLabel->
  "During evaluation of \
In[4]:=",ExpressionUUID->"bb96e164-4579-4933-b9f9-c6335a06b45c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"Ricci scalar \"\>", "\[InvisibleSpace]", 
   RowBox[{"RicciScalarCD", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "Ricci scalar ", 
   $CellContext`RicciScalarCD[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9913803773603663`*^9, 3.9913844969240437`*^9, 
  3.9913848338786097`*^9, 3.991415734739301*^9, 3.991454466783374*^9, 
  3.9914686499347095`*^9, 3.9914703793439116`*^9, 3.991471605190319*^9, 
  3.991471790367268*^9, 3.9916340343047547`*^9, 3.9916346326477413`*^9, 
  3.9917159571039934`*^9, 3.991722612308126*^9},
 CellLabel->
  "During evaluation of \
In[4]:=",ExpressionUUID->"c9fcb3bc-9512-43c3-8044-dac9e7298516"],

Cell[BoxData["\<\"** DefCovD:  Contractions of Ricci automatically replaced \
by RicciScalar.\"\>"], "Print",
 CellChangeTimes->{3.9913803773603663`*^9, 3.9913844969240437`*^9, 
  3.9913848338786097`*^9, 3.991415734739301*^9, 3.991454466783374*^9, 
  3.9914686499347095`*^9, 3.9914703793439116`*^9, 3.991471605190319*^9, 
  3.991471790367268*^9, 3.9916340343047547`*^9, 3.9916346326477413`*^9, 
  3.9917159571039934`*^9, 3.9917226124311914`*^9},
 CellLabel->
  "During evaluation of \
In[4]:=",ExpressionUUID->"d09d5045-68d8-4b38-b0ec-8d61aa6ea949"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"symmetric Einstein tensor \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"EinsteinCD", "[", 
    RowBox[{
     RowBox[{"-", "\[Delta]"}], ",", 
     RowBox[{"-", "\[Mu]"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "symmetric Einstein tensor ", 
   $CellContext`EinsteinCD[-$CellContext`\[Delta], -$CellContext`\[Mu]], ". ",
    ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9913803773603663`*^9, 3.9913844969240437`*^9, 
  3.9913848338786097`*^9, 3.991415734739301*^9, 3.991454466783374*^9, 
  3.9914686499347095`*^9, 3.9914703793439116`*^9, 3.991471605190319*^9, 
  3.991471790367268*^9, 3.9916340343047547`*^9, 3.9916346326477413`*^9, 
  3.9917159571039934`*^9, 3.991722612556839*^9},
 CellLabel->
  "During evaluation of \
In[4]:=",ExpressionUUID->"2356995f-6033-4d86-9a68-4ca34efe3935"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"Weyl tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"WeylCD", "[", 
    RowBox[{
     RowBox[{"-", "\[Delta]"}], ",", 
     RowBox[{"-", "\[Mu]"}], ",", 
     RowBox[{"-", "\[Nu]"}], ",", 
     RowBox[{"-", "\[Rho]"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "Weyl tensor ", 
   $CellContext`WeylCD[-$CellContext`\[Delta], -$CellContext`\[Mu], \
-$CellContext`\[Nu], -$CellContext`\[Rho]], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9913803773603663`*^9, 3.9913844969240437`*^9, 
  3.9913848338786097`*^9, 3.991415734739301*^9, 3.991454466783374*^9, 
  3.9914686499347095`*^9, 3.9914703793439116`*^9, 3.991471605190319*^9, 
  3.991471790367268*^9, 3.9916340343047547`*^9, 3.9916346326477413`*^9, 
  3.9917159571039934`*^9, 3.991722612683753*^9},
 CellLabel->
  "During evaluation of \
In[4]:=",ExpressionUUID->"b5e2597a-03f9-4de7-b7ba-b1143d1db220"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"symmetric TFRicci tensor \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"TFRicciCD", "[", 
    RowBox[{
     RowBox[{"-", "\[Delta]"}], ",", 
     RowBox[{"-", "\[Mu]"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "symmetric TFRicci tensor ", 
   $CellContext`TFRicciCD[-$CellContext`\[Delta], -$CellContext`\[Mu]], ". ", 
   ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9913803773603663`*^9, 3.9913844969240437`*^9, 
  3.9913848338786097`*^9, 3.991415734739301*^9, 3.991454466783374*^9, 
  3.9914686499347095`*^9, 3.9914703793439116`*^9, 3.991471605190319*^9, 
  3.991471790367268*^9, 3.9916340343047547`*^9, 3.9916346326477413`*^9, 
  3.9917159571039934`*^9, 3.991722612814457*^9},
 CellLabel->
  "During evaluation of \
In[4]:=",ExpressionUUID->"b091d8e7-2643-4a94-a8b5-d88b8962a68c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"Kretschmann scalar \"\>", "\[InvisibleSpace]", 
   RowBox[{"KretschmannCD", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "Kretschmann scalar ", 
   $CellContext`KretschmannCD[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9913803773603663`*^9, 3.9913844969240437`*^9, 
  3.9913848338786097`*^9, 3.991415734739301*^9, 3.991454466783374*^9, 
  3.9914686499347095`*^9, 3.9914703793439116`*^9, 3.991471605190319*^9, 
  3.991471790367268*^9, 3.9916340343047547`*^9, 3.9916346326477413`*^9, 
  3.9917159571039934`*^9, 3.991722612941215*^9},
 CellLabel->
  "During evaluation of \
In[4]:=",ExpressionUUID->"e891f23c-1737-4da6-8407-774ba7b84122"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** DefCovD:  Computing RiemannToWeylRules for dim \"\>", 
   "\[InvisibleSpace]", "4"}],
  SequenceForm["** DefCovD:  Computing RiemannToWeylRules for dim ", 4],
  Editable->False]], "Print",
 CellChangeTimes->{3.9913803773603663`*^9, 3.9913844969240437`*^9, 
  3.9913848338786097`*^9, 3.991415734739301*^9, 3.991454466783374*^9, 
  3.9914686499347095`*^9, 3.9914703793439116`*^9, 3.991471605190319*^9, 
  3.991471790367268*^9, 3.9916340343047547`*^9, 3.9916346326477413`*^9, 
  3.9917159571039934`*^9, 3.991722613078511*^9},
 CellLabel->
  "During evaluation of \
In[4]:=",ExpressionUUID->"dddb695f-5a22-488f-b427-ee2e0e6eb6a7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** DefCovD:  Computing RicciToTFRicci for dim \"\>", 
   "\[InvisibleSpace]", "4"}],
  SequenceForm["** DefCovD:  Computing RicciToTFRicci for dim ", 4],
  Editable->False]], "Print",
 CellChangeTimes->{3.9913803773603663`*^9, 3.9913844969240437`*^9, 
  3.9913848338786097`*^9, 3.991415734739301*^9, 3.991454466783374*^9, 
  3.9914686499347095`*^9, 3.9914703793439116`*^9, 3.991471605190319*^9, 
  3.991471790367268*^9, 3.9916340343047547`*^9, 3.9916346326477413`*^9, 
  3.9917159571039934`*^9, 3.9917226131937485`*^9},
 CellLabel->
  "During evaluation of \
In[4]:=",ExpressionUUID->"a324a91b-322c-489d-a607-91824bec0fbc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** DefCovD:  Computing RicciToEinsteinRules for dim \"\>", 
   "\[InvisibleSpace]", "4"}],
  SequenceForm["** DefCovD:  Computing RicciToEinsteinRules for dim ", 4],
  Editable->False]], "Print",
 CellChangeTimes->{3.9913803773603663`*^9, 3.9913844969240437`*^9, 
  3.9913848338786097`*^9, 3.991415734739301*^9, 3.991454466783374*^9, 
  3.9914686499347095`*^9, 3.9914703793439116`*^9, 3.991471605190319*^9, 
  3.991471790367268*^9, 3.9916340343047547`*^9, 3.9916346326477413`*^9, 
  3.9917159571039934`*^9, 3.9917226133258753`*^9},
 CellLabel->
  "During evaluation of \
In[4]:=",ExpressionUUID->"805b66c3-21c3-41b6-8d95-5d33ec258f02"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"weight +2 density \"\>", "\[InvisibleSpace]", 
   RowBox[{"Detg", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"Determinant.\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "weight +2 density ", 
   $CellContext`Detg[], ". ", "Determinant."],
  Editable->False]], "Print",
 CellChangeTimes->{3.9913803773603663`*^9, 3.9913844969240437`*^9, 
  3.9913848338786097`*^9, 3.991415734739301*^9, 3.991454466783374*^9, 
  3.9914686499347095`*^9, 3.9914703793439116`*^9, 3.991471605190319*^9, 
  3.991471790367268*^9, 3.9916340343047547`*^9, 3.9916346326477413`*^9, 
  3.9917159571039934`*^9, 3.9917226134595194`*^9},
 CellLabel->
  "During evaluation of \
In[4]:=",ExpressionUUID->"607beb49-631d-42b5-bfbe-99acc98c740b"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DefChart", "[", 
  RowBox[{"stat", ",", "M", ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "2", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"t", "[", "]"}], ",", 
     RowBox[{"r", "[", "]"}], ",", 
     RowBox[{"x", "[", "]"}], ",", 
     RowBox[{"\[Phi]", "[", "]"}]}], "}"}], ",", 
   RowBox[{"FormatBasis", "->", 
    RowBox[{"{", 
     RowBox[{"\"\<Partials\>\"", ",", "\"\<Differentials\>\""}], "}"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.9367638645242033`*^9, 3.936763864526175*^9}, {
   3.93676390273221*^9, 3.936763908540992*^9}, {3.9430955059958024`*^9, 
   3.9430955134067726`*^9}, {3.9437005519963827`*^9, 3.94370055264437*^9}, {
   3.9450798940764685`*^9, 3.945079896072049*^9}, 3.945244675353944*^9, {
   3.9669170200614243`*^9, 3.966917021683257*^9}, {3.9669171913830557`*^9, 
   3.9669171991373253`*^9}, {3.9689070397940826`*^9, 3.9689070449728594`*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"bc5887e6-a69a-469d-b43b-6e5c2b54ece4"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefChart", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"chart \"\>", "\[InvisibleSpace]", "stat", 
   "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xCoba`DefChart, ": Defining ", "chart ", $CellContext`stat, 
   ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9913803789012947`*^9, 3.9913844998844957`*^9, 
  3.991384836750558*^9, 3.9914157366379933`*^9, 3.991454499478386*^9, 
  3.991468653674432*^9, 3.991470381853579*^9, 3.9914716107700863`*^9, 
  3.991471792926789*^9, 3.9916340372450237`*^9, 3.991634673416054*^9, 
  3.991715960234514*^9, 3.991722614388735*^9},
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"7aba77c9-3ed3-4fa6-9c0e-55949473c3ef"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"coordinate scalar \"\>", "\[InvisibleSpace]", 
   RowBox[{"t", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "coordinate scalar ", 
   $CellContext`t[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9913803789012947`*^9, 3.9913844998844957`*^9, 
  3.991384836750558*^9, 3.9914157366379933`*^9, 3.991454499478386*^9, 
  3.991468653674432*^9, 3.991470381853579*^9, 3.9914716107700863`*^9, 
  3.991471792926789*^9, 3.9916340372450237`*^9, 3.991634673416054*^9, 
  3.991715960234514*^9, 3.9917226145242844`*^9},
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"2d6f7878-7cbb-472c-aff0-eb6053277768"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"coordinate scalar \"\>", "\[InvisibleSpace]", 
   RowBox[{"r", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "coordinate scalar ", 
   $CellContext`r[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9913803789012947`*^9, 3.9913844998844957`*^9, 
  3.991384836750558*^9, 3.9914157366379933`*^9, 3.991454499478386*^9, 
  3.991468653674432*^9, 3.991470381853579*^9, 3.9914716107700863`*^9, 
  3.991471792926789*^9, 3.9916340372450237`*^9, 3.991634673416054*^9, 
  3.991715960234514*^9, 3.9917226146441727`*^9},
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"21d2ccb7-5a67-417e-8a58-45f90f2d3795"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"coordinate scalar \"\>", "\[InvisibleSpace]", 
   RowBox[{"x", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "coordinate scalar ", 
   $CellContext`x[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9913803789012947`*^9, 3.9913844998844957`*^9, 
  3.991384836750558*^9, 3.9914157366379933`*^9, 3.991454499478386*^9, 
  3.991468653674432*^9, 3.991470381853579*^9, 3.9914716107700863`*^9, 
  3.991471792926789*^9, 3.9916340372450237`*^9, 3.991634673416054*^9, 
  3.991715960234514*^9, 3.991722614779086*^9},
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"7c0df471-2e02-48a7-a502-feac0fcfa8bd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"coordinate scalar \"\>", "\[InvisibleSpace]", 
   RowBox[{"\[Phi]", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "coordinate scalar ", 
   $CellContext`\[Phi][], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9913803789012947`*^9, 3.9913844998844957`*^9, 
  3.991384836750558*^9, 3.9914157366379933`*^9, 3.991454499478386*^9, 
  3.991468653674432*^9, 3.991470381853579*^9, 3.9914716107700863`*^9, 
  3.991471792926789*^9, 3.9916340372450237`*^9, 3.991634673416054*^9, 
  3.991715960234514*^9, 3.9917226149002686`*^9},
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"eedc905e-50e1-41fb-8d4c-ea79ea10e852"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefMapping", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"mapping \"\>", "\[InvisibleSpace]", "stat", 
   "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefMapping, ": Defining ", 
   "mapping ", $CellContext`stat, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9913803789012947`*^9, 3.9913844998844957`*^9, 
  3.991384836750558*^9, 3.9914157366379933`*^9, 3.991454499478386*^9, 
  3.991468653674432*^9, 3.991470381853579*^9, 3.9914716107700863`*^9, 
  3.991471792926789*^9, 3.9916340372450237`*^9, 3.991634673416054*^9, 
  3.991715960234514*^9, 3.9917226150108795`*^9},
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"313a958e-1447-4b14-ac3f-4abdbf938949"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefMapping", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"inverse mapping \"\>", "\[InvisibleSpace]", 
   "istat", "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefMapping, ": Defining ", 
   "inverse mapping ", $CellContext`istat, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9913803789012947`*^9, 3.9913844998844957`*^9, 
  3.991384836750558*^9, 3.9914157366379933`*^9, 3.991454499478386*^9, 
  3.991468653674432*^9, 3.991470381853579*^9, 3.9914716107700863`*^9, 
  3.991471792926789*^9, 3.9916340372450237`*^9, 3.991634673416054*^9, 
  3.991715960234514*^9, 3.9917226151466165`*^9},
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"63f43762-4e16-473b-9202-88fa67505779"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"mapping differential tensor \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"distat", "[", 
    RowBox[{
     RowBox[{"-", "\[FormalA]"}], ",", "istat\[Delta]"}], "]"}], 
   "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", 
   "mapping differential tensor ", 
   $CellContext`distat[-\[FormalA], $CellContext`istat\[Delta]], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9913803789012947`*^9, 3.9913844998844957`*^9, 
  3.991384836750558*^9, 3.9914157366379933`*^9, 3.991454499478386*^9, 
  3.991468653674432*^9, 3.991470381853579*^9, 3.9914716107700863`*^9, 
  3.991471792926789*^9, 3.9916340372450237`*^9, 3.991634673416054*^9, 
  3.991715960234514*^9, 3.9917226152829375`*^9},
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"86d39426-e001-4ec0-8e1c-50ad15311b2b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"mapping differential tensor \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"dstat", "[", 
    RowBox[{
     RowBox[{"-", "\[Delta]"}], ",", "stat\[FormalA]"}], "]"}], 
   "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", 
   "mapping differential tensor ", 
   $CellContext`dstat[-$CellContext`\[Delta], $CellContext`stat\[FormalA]], 
   ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9913803789012947`*^9, 3.9913844998844957`*^9, 
  3.991384836750558*^9, 3.9914157366379933`*^9, 3.991454499478386*^9, 
  3.991468653674432*^9, 3.991470381853579*^9, 3.9914716107700863`*^9, 
  3.991471792926789*^9, 3.9916340372450237`*^9, 3.991634673416054*^9, 
  3.991715960234514*^9, 3.9917226154022036`*^9},
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"05aa7c42-63e6-40ca-8d1f-6c134c934cae"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefBasis", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"basis \"\>", "\[InvisibleSpace]", "stat", 
   "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"Coordinated basis.\"\>"}],
  SequenceForm[
  "** ", xAct`xCoba`DefBasis, ": Defining ", "basis ", $CellContext`stat, 
   ". ", "Coordinated basis."],
  Editable->False]], "Print",
 CellChangeTimes->{3.9913803789012947`*^9, 3.9913844998844957`*^9, 
  3.991384836750558*^9, 3.9914157366379933`*^9, 3.991454499478386*^9, 
  3.991468653674432*^9, 3.991470381853579*^9, 3.9914716107700863`*^9, 
  3.991471792926789*^9, 3.9916340372450237`*^9, 3.991634673416054*^9, 
  3.991715960234514*^9, 3.991722615533688*^9},
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"585802e8-c465-4b4b-8f7c-f61ab21ec8c1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefCovD", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"parallel derivative \"\>", "\[InvisibleSpace]", 
   RowBox[{"PDstat", "[", 
    RowBox[{"-", "\[Delta]"}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefCovD, ": Defining ", "parallel derivative ", 
   $CellContext`PDstat[-$CellContext`\[Delta]], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9913803789012947`*^9, 3.9913844998844957`*^9, 
  3.991384836750558*^9, 3.9914157366379933`*^9, 3.991454499478386*^9, 
  3.991468653674432*^9, 3.991470381853579*^9, 3.9914716107700863`*^9, 
  3.991471792926789*^9, 3.9916340372450237`*^9, 3.991634673416054*^9, 
  3.991715960234514*^9, 3.991722615645239*^9},
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"0a85b21c-34e4-4103-a8a4-2e3ddbe65d97"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"vanishing torsion tensor \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"TorsionPDstat", "[", 
    RowBox[{"\[Delta]", ",", 
     RowBox[{"-", "\[Delta]1"}], ",", 
     RowBox[{"-", "\[Delta]2"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "vanishing torsion tensor ", 
   $CellContext`TorsionPDstat[$CellContext`\[Delta], -$CellContext`\[Delta]1, \
-$CellContext`\[Delta]2], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9913803789012947`*^9, 3.9913844998844957`*^9, 
  3.991384836750558*^9, 3.9914157366379933`*^9, 3.991454499478386*^9, 
  3.991468653674432*^9, 3.991470381853579*^9, 3.9914716107700863`*^9, 
  3.991471792926789*^9, 3.9916340372450237`*^9, 3.991634673416054*^9, 
  3.991715960234514*^9, 3.9917226157568913`*^9},
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"def23a6f-1c9b-46ba-a87e-58f580f2529b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"symmetric Christoffel tensor \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"ChristoffelPDstat", "[", 
    RowBox[{"\[Delta]", ",", 
     RowBox[{"-", "\[Delta]1"}], ",", 
     RowBox[{"-", "\[Delta]2"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", 
   "symmetric Christoffel tensor ", 
   $CellContext`ChristoffelPDstat[$CellContext`\[Delta], -$CellContext`\
\[Delta]1, -$CellContext`\[Delta]2], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9913803789012947`*^9, 3.9913844998844957`*^9, 
  3.991384836750558*^9, 3.9914157366379933`*^9, 3.991454499478386*^9, 
  3.991468653674432*^9, 3.991470381853579*^9, 3.9914716107700863`*^9, 
  3.991471792926789*^9, 3.9916340372450237`*^9, 3.991634673416054*^9, 
  3.991715960234514*^9, 3.9917226158784866`*^9},
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"07a1873f-7af8-4de7-ab4b-120bb97992f0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"vanishing Riemann tensor \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"RiemannPDstat", "[", 
    RowBox[{
     RowBox[{"-", "\[Delta]"}], ",", 
     RowBox[{"-", "\[Delta]1"}], ",", 
     RowBox[{"-", "\[Delta]2"}], ",", "\[Delta]3"}], "]"}], 
   "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "vanishing Riemann tensor ", 
   $CellContext`RiemannPDstat[-$CellContext`\[Delta], \
-$CellContext`\[Delta]1, -$CellContext`\[Delta]2, $CellContext`\[Delta]3], 
   ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9913803789012947`*^9, 3.9913844998844957`*^9, 
  3.991384836750558*^9, 3.9914157366379933`*^9, 3.991454499478386*^9, 
  3.991468653674432*^9, 3.991470381853579*^9, 3.9914716107700863`*^9, 
  3.991471792926789*^9, 3.9916340372450237`*^9, 3.991634673416054*^9, 
  3.991715960234514*^9, 3.9917226160175967`*^9},
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"6467643e-cccc-43f9-a548-852c66f2246c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"vanishing Ricci tensor \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"RicciPDstat", "[", 
    RowBox[{
     RowBox[{"-", "\[Delta]"}], ",", 
     RowBox[{"-", "\[Delta]1"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "vanishing Ricci tensor ", 
   $CellContext`RicciPDstat[-$CellContext`\[Delta], -$CellContext`\[Delta]1], 
   ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9913803789012947`*^9, 3.9913844998844957`*^9, 
  3.991384836750558*^9, 3.9914157366379933`*^9, 3.991454499478386*^9, 
  3.991468653674432*^9, 3.991470381853579*^9, 3.9914716107700863`*^9, 
  3.991471792926789*^9, 3.9916340372450237`*^9, 3.991634673416054*^9, 
  3.991715960234514*^9, 3.991722616136094*^9},
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"d5104f28-0278-49b4-9162-6109a4bb4aba"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"antisymmetric +1 density \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"etaUpstat", "[", 
    RowBox[{
    "\[Delta]", ",", "\[Delta]1", ",", "\[Delta]2", ",", "\[Delta]3"}], "]"}],
    "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "antisymmetric +1 density ", 
   $CellContext`etaUpstat[$CellContext`\[Delta], $CellContext`\[Delta]1, \
$CellContext`\[Delta]2, $CellContext`\[Delta]3], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9913803789012947`*^9, 3.9913844998844957`*^9, 
  3.991384836750558*^9, 3.9914157366379933`*^9, 3.991454499478386*^9, 
  3.991468653674432*^9, 3.991470381853579*^9, 3.9914716107700863`*^9, 
  3.991471792926789*^9, 3.9916340372450237`*^9, 3.991634673416054*^9, 
  3.991715960234514*^9, 3.991722616251407*^9},
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"c78f013e-638e-46fb-9c36-aa9871ddeccb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"antisymmetric -1 density \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"etaDownstat", "[", 
    RowBox[{
     RowBox[{"-", "\[Delta]"}], ",", 
     RowBox[{"-", "\[Delta]1"}], ",", 
     RowBox[{"-", "\[Delta]2"}], ",", 
     RowBox[{"-", "\[Delta]3"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "antisymmetric -1 density ", 
   $CellContext`etaDownstat[-$CellContext`\[Delta], -$CellContext`\[Delta]1, \
-$CellContext`\[Delta]2, -$CellContext`\[Delta]3], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9913803789012947`*^9, 3.9913844998844957`*^9, 
  3.991384836750558*^9, 3.9914157366379933`*^9, 3.991454499478386*^9, 
  3.991468653674432*^9, 3.991470381853579*^9, 3.9914716107700863`*^9, 
  3.991471792926789*^9, 3.9916340372450237`*^9, 3.991634673416054*^9, 
  3.991715960234514*^9, 3.9917226163804116`*^9},
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"6515139b-b72e-4ec2-9fe2-1beb2e7772fe"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DefScalarFunction", "/@", 
  RowBox[{"{", 
   RowBox[{"Q", ",", "P", ",", "\[Rho]2"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.936767563939376*^9, 3.9367675825573*^9}, {
   3.9370248550790997`*^9, 3.9370248571975117`*^9}, {3.937025056799389*^9, 
   3.937025057199395*^9}, {3.9375579611104593`*^9, 3.937557985209516*^9}, {
   3.9430955196537437`*^9, 3.943095521116243*^9}, 3.991380384066637*^9, {
   3.991380756097025*^9, 3.991380756560837*^9}, {3.9914687040793924`*^9, 
   3.991468705751737*^9}, {3.991468796303347*^9, 3.9914688117487106`*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"26acd0a8-768f-4b9c-a4ac-cba10cbdd4c2"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefScalarFunction", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"scalar function \"\>", "\[InvisibleSpace]", "Q", 
   "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefScalarFunction, ": Defining ", 
   "scalar function ", $CellContext`Q, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9914688125607896`*^9, 3.991471617719861*^9, 
  3.991634666212268*^9, 3.991715966992418*^9, 3.9917226172837543`*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"12cabbdc-8f12-43ee-8fdf-6311d7cd8e0f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefScalarFunction", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"scalar function \"\>", "\[InvisibleSpace]", "P", 
   "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefScalarFunction, ": Defining ", 
   "scalar function ", $CellContext`P, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9914688125607896`*^9, 3.991471617719861*^9, 
  3.991634666212268*^9, 3.991715966992418*^9, 3.991722617398549*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"25f54616-139d-46bd-90e8-e06fb5011cc5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefScalarFunction", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"scalar function \"\>", "\[InvisibleSpace]", 
   "\[Rho]2", "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefScalarFunction, ": Defining ", 
   "scalar function ", $CellContext`\[Rho]2, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9914688125607896`*^9, 3.991471617719861*^9, 
  3.991634666212268*^9, 3.991715966992418*^9, 3.9917226175392*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"74521aba-2725-456c-a7d1-84cc775fb870"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"Null", ",", "Null", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{
  3.991468729634158*^9, {3.9914688013613586`*^9, 3.9914688126479344`*^9}, 
   3.9914716180575886`*^9, 3.991634666578593*^9, 3.991715967378641*^9, 
   3.9917226176630564`*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"699bff37-0664-4813-9ab3-cbc2e03468a3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DefConstantSymbol", "/@", 
  RowBox[{"{", 
   RowBox[{"\[Gamma]", ",", "qe", ",", "qg"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.9913805105640783`*^9, 3.991380515814478*^9}, {
  3.9914687812950816`*^9, 3.9914687817859507`*^9}, {3.9914692229178667`*^9, 
  3.9914692252510433`*^9}, {3.991715895969548*^9, 3.9917158961440763`*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"bed2d42b-36a8-4ba8-beba-9ca0fe99ad8b"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", 
   "\[Gamma]", "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`\[Gamma], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{{3.9914687595633945`*^9, 3.9914687828740697`*^9}, 
   3.991469225953781*^9, 3.991471618680908*^9, 3.991634667333458*^9, 
   3.9917159699676175`*^9, 3.9917226187298408`*^9},
 CellLabel->
  "During evaluation of \
In[7]:=",ExpressionUUID->"a0dd3725-8f72-4ad6-862f-6b0b8ca9f54a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", "qe",
    "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`qe, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{{3.9914687595633945`*^9, 3.9914687828740697`*^9}, 
   3.991469225953781*^9, 3.991471618680908*^9, 3.991634667333458*^9, 
   3.9917159699676175`*^9, 3.9917226188521233`*^9},
 CellLabel->
  "During evaluation of \
In[7]:=",ExpressionUUID->"9ff589ae-de37-4785-a1da-e939bc4bf36f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", "qg",
    "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`qg, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{{3.9914687595633945`*^9, 3.9914687828740697`*^9}, 
   3.991469225953781*^9, 3.991471618680908*^9, 3.991634667333458*^9, 
   3.9917159699676175`*^9, 3.9917226189955153`*^9},
 CellLabel->
  "During evaluation of \
In[7]:=",ExpressionUUID->"5f870edf-ae19-4f87-9fd6-2a4f76c7534b"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"Null", ",", "Null", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{{3.9914687596737747`*^9, 3.991468782972869*^9}, 
   3.9914692261653624`*^9, 3.9914716192496805`*^9, 3.9916346677889333`*^9, 
   3.991715970315834*^9, 3.99172261912302*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"ec0448a0-c520-4f25-824b-e646f62bde37"]
}, Open  ]],

Cell["\<\
Setting explicitly the metric, the 4-potential, the Faraday tensor and the \
energy-momentum tensor. \
\>", "Text",
 CellChangeTimes->{{3.991650325353237*^9, 3.991650354118328*^9}, {
  3.991650585826157*^9, 3.991650612278138*^9}, {3.991650665546344*^9, 
  3.991650774633686*^9}, {3.9917158503035393`*^9, 3.991715912315384*^9}, {
  3.991716051386985*^9, 3.991716084628445*^9}, {3.9917226201212854`*^9, 
  3.9917226211055136`*^9}},ExpressionUUID->"1e0c795d-d131-4071-8e00-\
a62c073ff53c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"g", "=", 
   RowBox[{"HeadOfTensor", "[", 
    RowBox[{
     RowBox[{"FromBasisExpand", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"\[Rho]2", "[", 
          RowBox[{"x", "[", "]"}], "]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"Q", "[", 
              RowBox[{"r", "[", "]"}], "]"}]}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"PD", "[", 
               RowBox[{"-", "\[Mu]"}], "]"}], "[", 
              RowBox[{"t", "[", "]"}], "]"}], ")"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"PD", "[", 
               RowBox[{"-", "\[Nu]"}], "]"}], "[", 
              RowBox[{"t", "[", "]"}], "]"}], ")"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"Q", "[", 
              RowBox[{"r", "[", "]"}], "]"}]], 
            RowBox[{
             RowBox[{"PD", "[", 
              RowBox[{"-", "\[Mu]"}], "]"}], "[", 
             RowBox[{"r", "[", "]"}], "]"}], 
            RowBox[{
             RowBox[{"PD", "[", 
              RowBox[{"-", "\[Nu]"}], "]"}], "[", 
             RowBox[{"r", "[", "]"}], "]"}]}], "+", 
           FractionBox[
            RowBox[{
             RowBox[{
              RowBox[{"PD", "[", 
               RowBox[{"-", "\[Mu]"}], "]"}], "[", 
              RowBox[{"x", "[", "]"}], "]"}], 
             RowBox[{
              RowBox[{"PD", "[", 
               RowBox[{"-", "\[Nu]"}], "]"}], "[", 
              RowBox[{"x", "[", "]"}], "]"}]}], 
            RowBox[{"P", "[", 
             RowBox[{"x", "[", "]"}], "]"}]]}], ")"}]}], "+", 
        RowBox[{
         FractionBox[
          RowBox[{"P", "[", 
           RowBox[{"x", "[", "]"}], "]"}], 
          RowBox[{"\[Rho]2", "[", 
           RowBox[{"x", "[", "]"}], "]"}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"PD", "[", 
             RowBox[{"-", "\[Mu]"}], "]"}], "[", 
            RowBox[{"\[Phi]", "[", "]"}], "]"}], "+", 
           RowBox[{"2", " ", "\[Gamma]", " ", 
            RowBox[{"r", "[", "]"}], " ", 
            RowBox[{
             RowBox[{"PD", "[", 
              RowBox[{"-", "\[Mu]"}], "]"}], "[", 
             RowBox[{"t", "[", "]"}], "]"}]}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"PD", "[", 
             RowBox[{"-", "\[Nu]"}], "]"}], "[", 
            RowBox[{"\[Phi]", "[", "]"}], "]"}], "+", 
           RowBox[{"2", " ", "\[Gamma]", " ", 
            RowBox[{"r", "[", "]"}], " ", 
            RowBox[{
             RowBox[{"PD", "[", 
              RowBox[{"-", "\[Nu]"}], "]"}], "[", 
             RowBox[{"t", "[", "]"}], "]"}]}]}], ")"}]}]}], "//", 
       "FullSimplify"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "\[Mu]"}], ",", 
       RowBox[{"-", "\[Nu]"}]}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.936767627082164*^9, 3.93676763230752*^9}, {
   3.936767707343444*^9, 3.936767711903141*^9}, {3.936767901680854*^9, 
   3.9367679126099577`*^9}, {3.936768006948866*^9, 3.936768011177999*^9}, {
   3.9367682162701387`*^9, 3.936768218467771*^9}, {3.93676829192024*^9, 
   3.93676830821482*^9}, {3.9367684123841476`*^9, 3.936768423999063*^9}, 
   3.936768614365716*^9, {3.936772893186215*^9, 3.9367728976512012`*^9}, {
   3.9370248926383123`*^9, 3.9370249487555733`*^9}, {3.937043240472227*^9, 
   3.9370432526653137`*^9}, {3.9375579746163797`*^9, 3.937557989569907*^9}, {
   3.9390316628093467`*^9, 3.9390316885399823`*^9}, {3.9390319698960886`*^9, 
   3.9390319946013794`*^9}, {3.9390320841070633`*^9, 3.939032088230203*^9}, {
   3.9390321578266325`*^9, 3.939032162890842*^9}, {3.9390333236837482`*^9, 
   3.9390333326759715`*^9}, {3.9390339346311374`*^9, 3.939033950038105*^9}, {
   3.939034051869868*^9, 3.9390340694155493`*^9}, {3.9430955425863447`*^9, 
   3.9430955728979435`*^9}, {3.9450799199277954`*^9, 
   3.9450799599823313`*^9}, {3.964441289820141*^9, 3.9644413008557353`*^9}, {
   3.966917026728158*^9, 3.9669170322424555`*^9}, {3.9669172220939226`*^9, 
   3.9669172548443937`*^9}, {3.9689067403167543`*^9, 3.968906765999763*^9}, {
   3.9689070690063543`*^9, 3.968907115101971*^9}, {3.9690910566031885`*^9, 
   3.9690911079581385`*^9}, {3.9857675550959997`*^9, 3.985767588722039*^9}, {
   3.986293593270008*^9, 3.986293600071334*^9}, {3.986358907637663*^9, 
   3.9863589266106853`*^9}, {3.986816132652763*^9, 3.986816134124445*^9}, {
   3.9868185734228477`*^9, 3.986818574910021*^9}, {3.9913804636072335`*^9, 
   3.991380549944957*^9}, {3.991380731161542*^9, 3.991380753745388*^9}, {
   3.991380990656947*^9, 3.9913809957568192`*^9}, {3.991468766848971*^9, 
   3.991468777397933*^9}, {3.991468814614766*^9, 3.9914689085657964`*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"24cdd434-faa3-4567-9fbd-a4be2c9fa985"],

Cell[BoxData[
 RowBox[{
  RowBox[{"cd", "=", 
   RowBox[{"CovDOfMetric", "[", "g", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.937025244491016*^9, 3.9370252584748173`*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"88e955bc-839f-4052-b5aa-39fa0f49553b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"A\[Tau]0", "[", 
    RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", "r"}], 
    FractionBox[
     RowBox[{
      RowBox[{"qe", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[Gamma]", "2"], "-", 
         SuperscriptBox["x", "2"]}], ")"}]}], "+", 
      RowBox[{"2", " ", "qg", " ", "\[Gamma]", " ", "x"}]}], 
     RowBox[{
      SuperscriptBox["\[Gamma]", "2"], "+", 
      SuperscriptBox["x", "2"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9671222235257754`*^9, 3.9671222640858264`*^9}, {
   3.9671800826272326`*^9, 3.9671801269032307`*^9}, 3.9671805444767823`*^9, 
   3.9671829653406715`*^9, {3.968906929604046*^9, 3.9689069387494535`*^9}, {
   3.9690911611015615`*^9, 3.9690911637587023`*^9}, {3.985767615104504*^9, 
   3.9857676369628534`*^9}, {3.9862691745461893`*^9, 
   3.9862691748308287`*^9}, {3.986269524990339*^9, 3.9862695262251525`*^9}, {
   3.9862936296819243`*^9, 3.98629365178512*^9}, {3.986300903703681*^9, 
   3.986300926832734*^9}, {3.9868173491659727`*^9, 3.986817360917267*^9}, 
   3.986818276015561*^9, 3.986821380095025*^9, {3.9868922501677637`*^9, 
   3.9868922611018405`*^9}, 3.991378662854455*^9, 3.9913786928702655`*^9, {
   3.991380882242221*^9, 3.9913809262413683`*^9}, {3.991380984039857*^9, 
   3.9913809877667904`*^9}, {3.991381047326406*^9, 3.9913810483339715`*^9}, {
   3.991381108432037*^9, 3.991381109373082*^9}, {3.9914692128931694`*^9, 
   3.9914692192842417`*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"adef5939-30b2-4778-819a-418595432fbe"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"A\[Phi]0", "[", 
    RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"x", " ", "qg"}], "+", 
      RowBox[{"qe", " ", "\[Gamma]"}]}], 
     RowBox[{
      SuperscriptBox["\[Gamma]", "2"], "+", 
      SuperscriptBox["x", "2"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.991383722212875*^9, 3.9913837369306126`*^9}, {
   3.991469352747817*^9, 3.991469366948576*^9}, 3.991469436525302*^9},
 CellLabel->"In[11]:=",ExpressionUUID->"730f7ac4-5bcd-41e6-bfa4-4ebd0c65d3a4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Af", "=", 
   RowBox[{"CTensor", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"A\[Tau]0", "[", 
        RowBox[{
         RowBox[{"r", "[", "]"}], ",", 
         RowBox[{"x", "[", "]"}]}], "]"}], ",", "0", ",", "0", ",", 
       RowBox[{"A\[Phi]0", "[", 
        RowBox[{
         RowBox[{"r", "[", "]"}], ",", 
         RowBox[{"x", "[", "]"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"-", "stat"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.950684759576977*^9, 3.950684887852624*^9}, {
   3.9506849745572257`*^9, 3.9506850186563454`*^9}, {3.9506850597939873`*^9, 
   3.95068506083138*^9}, 3.96329035783001*^9, 3.96329553844249*^9, {
   3.963306278343268*^9, 3.963306295113907*^9}, {3.963306482256837*^9, 
   3.963306490379906*^9}, {3.964441317289449*^9, 3.9644413482481966`*^9}, 
   3.9644460180276556`*^9, 3.964446284018772*^9, 3.964446333023621*^9, {
   3.9671805543030076`*^9, 3.9671805735421934`*^9}, 3.9913809439428234`*^9, {
   3.9913837424388046`*^9, 3.9913837470967073`*^9}, {3.991469393388447*^9, 
   3.9914693994365234`*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"c8947e12-4edc-4118-8133-56ab671c7e11"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Ar", "=", 
   RowBox[{"HeadOfTensor", "[", 
    RowBox[{
     RowBox[{"FromBasisExpand", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Af", "[", 
           RowBox[{"-", "\[Mu]"}], "]"}], "//", "Simplify"}], "//", 
         "TrigToExp"}], "//", "ExpandAll"}], "//", "FullSimplify"}], "]"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"-", "\[Mu]"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9670950293488884`*^9, 3.9670950771531134`*^9}, 
   3.986301496615308*^9, 3.991380948891387*^9},
 CellLabel->"In[13]:=",ExpressionUUID->"ee7bff9a-8282-48ad-ac9e-781dfbcb4139"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Fr", "=", 
   RowBox[{"HeadOfTensor", "[", 
    RowBox[{
     RowBox[{"FromBasisExpand", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"cd", "[", 
           RowBox[{"-", "\[Mu]"}], "]"}], "[", 
          RowBox[{"Ar", "[", 
           RowBox[{"-", "\[Nu]"}], "]"}], "]"}], "-", 
         RowBox[{
          RowBox[{"cd", "[", 
           RowBox[{"-", "\[Nu]"}], "]"}], "[", 
          RowBox[{"Ar", "[", 
           RowBox[{"-", "\[Mu]"}], "]"}], "]"}]}], ")"}], "//", "Simplify"}], 
      "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "\[Mu]"}], ",", 
       RowBox[{"-", "\[Nu]"}]}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.950685027567278*^9, 3.9506850297039404`*^9}, {
   3.9632903611220975`*^9, 3.9632903642123966`*^9}, 3.964505235647563*^9, {
   3.964506405157819*^9, 3.9645064064058895`*^9}, {3.9670950822892103`*^9, 
   3.9670950859358945`*^9}, 3.9671807942889743`*^9, {3.9671849719223194`*^9, 
   3.967184980395115*^9}, {3.9675231721696424`*^9, 3.967523173477106*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"380bd809-3760-44ae-a571-a1638dfc10d9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"T", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"8", "\[Pi]"}]], 
    RowBox[{"HeadOfTensor", "[", 
     RowBox[{
      RowBox[{"FromBasisExpand", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Fr", "[", 
          RowBox[{
           RowBox[{"-", "\[Mu]"}], ",", 
           RowBox[{"-", "\[Rho]"}]}], "]"}], 
         RowBox[{"Fr", "[", 
          RowBox[{
           RowBox[{"-", "\[Nu]"}], ",", "\[Rho]"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["1", "4"], 
         RowBox[{"g", "[", 
          RowBox[{
           RowBox[{"-", "\[Mu]"}], ",", 
           RowBox[{"-", "\[Nu]"}]}], "]"}], 
         RowBox[{"Fr", "[", 
          RowBox[{
           RowBox[{"-", "\[Rho]"}], ",", 
           RowBox[{"-", "\[Delta]"}]}], "]"}], 
         RowBox[{"Fr", "[", 
          RowBox[{"\[Rho]", ",", "\[Delta]"}], "]"}]}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "\[Mu]"}], ",", 
        RowBox[{"-", "\[Nu]"}]}], "}"}]}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.964506017418*^9, 3.9645060866847067`*^9}, {
  3.9645061206358275`*^9, 3.9645061528907967`*^9}, {3.9670951556170397`*^9, 
  3.967095161604805*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"70ba0d6b-1425-45f4-ac73-42e1dc4e8ec0"],

Cell["Checking the field equations", "Text",
 CellChangeTimes->{{3.991650325353237*^9, 3.991650354118328*^9}, {
  3.991650585826157*^9, 3.991650612278138*^9}, {3.991650665546344*^9, 
  3.991650774633686*^9}, {3.9917158503035393`*^9, 3.991715912315384*^9}, {
  3.991716051386985*^9, 
  3.9917160990760336`*^9}},ExpressionUUID->"bfae7573-39d2-4b13-9a10-\
049be19bf035"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Einstein", "[", "cd", "]"}], "[", 
       RowBox[{
        RowBox[{"-", "\[Mu]"}], ",", 
        RowBox[{"-", "\[Nu]"}]}], "]"}], "-", 
      RowBox[{"16", "\[Pi]", " ", 
       RowBox[{"T", "[", 
        RowBox[{
         RowBox[{"-", "\[Mu]"}], ",", 
         RowBox[{"-", "\[Nu]"}]}], "]"}]}]}], "/.", 
     RowBox[{"\[Rho]2", "->", 
      RowBox[{"Function", "[", 
       RowBox[{"x", ",", 
        RowBox[{
         SuperscriptBox["x", "2"], "+", 
         SuperscriptBox["\[Gamma]", "2"]}]}], "]"}]}]}], "/.", 
    RowBox[{"Q", "->", 
     RowBox[{"Function", "[", 
      RowBox[{"r", ",", 
       RowBox[{"\[Epsilon]0", "-", 
        RowBox[{"\[Epsilon]2", " ", 
         SuperscriptBox["r", "2"]}]}]}], "]"}]}]}], "/.", 
   RowBox[{"P", "->", 
    RowBox[{"Function", "[", 
     RowBox[{"p", ",", 
      RowBox[{
       RowBox[{"\[Epsilon]2", " ", 
        SuperscriptBox["p", "2"]}], "+", 
       RowBox[{"2", "n", " ", "p"}], "-", 
       RowBox[{"\[Epsilon]2", " ", 
        SuperscriptBox["\[Gamma]", "2"]}], "-", 
       SuperscriptBox["qe", "2"], "-", 
       SuperscriptBox["qg", "2"]}]}], "]"}]}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.991469469728629*^9, 3.9914695804537125`*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"ba99bdd8-299e-44f9-81e9-35034a6a1993"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.9914694802343535`*^9, {3.991469552892086*^9, 3.991469581209575*^9}, 
   3.9914716348817883`*^9, 3.9916346900353904`*^9, 3.9917159959934254`*^9, 
   3.9917226289710183`*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"c1a91c1e-3e94-4e72-bf39-e196112b6feb"]
}, Open  ]],

Cell["Calculating electromagnetic invariant and Kretschmann scalar", "Text",
 CellChangeTimes->{{3.991650325353237*^9, 3.991650354118328*^9}, {
  3.991650585826157*^9, 3.991650612278138*^9}, {3.991650665546344*^9, 
  3.991650774633686*^9}, {3.9917158503035393`*^9, 3.991715912315384*^9}, {
  3.991716051386985*^9, 3.9917160990760336`*^9}, {3.991722659691284*^9, 
  3.991722696209603*^9}},ExpressionUUID->"21007bf3-1a96-4e40-ab49-\
f10214191f74"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"fi", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Fr", "[", 
        RowBox[{
         RowBox[{"-", "\[Mu]"}], ",", 
         RowBox[{"-", "\[Nu]"}]}], "]"}], 
       RowBox[{"Fr", "[", 
        RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "/.", 
      RowBox[{"\[Rho]2", "->", 
       RowBox[{"Function", "[", 
        RowBox[{"x", ",", 
         RowBox[{
          SuperscriptBox["x", "2"], "+", 
          SuperscriptBox["\[Gamma]", "2"]}]}], "]"}]}]}], "/.", 
     RowBox[{"Q", "->", 
      RowBox[{"Function", "[", 
       RowBox[{"r", ",", 
        RowBox[{"\[Epsilon]0", "-", 
         RowBox[{"\[Epsilon]2", " ", 
          SuperscriptBox["r", "2"]}]}]}], "]"}]}]}], "/.", 
    RowBox[{"P", "->", 
     RowBox[{"Function", "[", 
      RowBox[{"p", ",", 
       RowBox[{
        RowBox[{"\[Epsilon]2", " ", 
         SuperscriptBox["p", "2"]}], "+", 
        RowBox[{"2", "n", " ", "p"}], "-", 
        RowBox[{"\[Epsilon]2", " ", 
         SuperscriptBox["\[Gamma]", "2"]}], "-", 
        SuperscriptBox["qe", "2"], "-", 
        SuperscriptBox["qg", "2"]}]}], "]"}]}]}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.991469591050664*^9, 3.9914696120276823`*^9}, {
  3.991469662131908*^9, 3.991469663194332*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"5e845751-2ee1-4fc0-ab54-3255c32f2ade"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"8", " ", 
       InterpretationBox[
        StyleBox["qe",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`qe,
        Editable->False], " ", 
       InterpretationBox[
        StyleBox["qg",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`qg,
        Editable->False], " ", 
       InterpretationBox[
        StyleBox["\[Gamma]",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`\[Gamma],
        Editable->False], " ", 
       InterpretationBox[
        StyleBox["x",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`x[],
        Editable->False], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          InterpretationBox[
           StyleBox["\[Gamma]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Gamma],
           Editable->False], "2"], "-", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["x",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`x[],
           Editable->False], "2"]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox[
        InterpretationBox[
         StyleBox["qe",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`qe,
         Editable->False], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          InterpretationBox[
           StyleBox["\[Gamma]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Gamma],
           Editable->False], "4"], "-", 
         RowBox[{"6", " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["\[Gamma]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Gamma],
            Editable->False], "2"], " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["x",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`x[],
            Editable->False], "2"]}], "+", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["x",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`x[],
           Editable->False], "4"]}], ")"}]}], "-", 
      RowBox[{
       SuperscriptBox[
        InterpretationBox[
         StyleBox["qg",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`qg,
         Editable->False], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          InterpretationBox[
           StyleBox["\[Gamma]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Gamma],
           Editable->False], "4"], "-", 
         RowBox[{"6", " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["\[Gamma]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Gamma],
            Editable->False], "2"], " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["x",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`x[],
            Editable->False], "2"]}], "+", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["x",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`x[],
           Editable->False], "4"]}], ")"}]}]}], ")"}]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       InterpretationBox[
        StyleBox["\[Gamma]",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`\[Gamma],
        Editable->False], "2"], "+", 
      SuperscriptBox[
       InterpretationBox[
        StyleBox["x",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`x[],
        Editable->False], "2"]}], ")"}], "4"]]}]], "Output",
 CellChangeTimes->{{3.991469601571297*^9, 3.9914696127874575`*^9}, 
   3.9914696636480265`*^9, 3.9914716381689267`*^9, 3.991634691768053*^9, 
   3.9917159996970205`*^9, 3.991722653375266*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"bc32f23e-cb9f-4331-b37c-84f2fd2a9c35"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ri", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Riemann", "[", "cd", "]"}], "[", 
        RowBox[{
         RowBox[{"-", "\[Mu]"}], ",", 
         RowBox[{"-", "\[Nu]"}], ",", 
         RowBox[{"-", "\[Rho]"}], ",", 
         RowBox[{"-", "\[Delta]"}]}], "]"}], 
       RowBox[{
        RowBox[{"Riemann", "[", "cd", "]"}], "[", 
        RowBox[{"\[Mu]", ",", "\[Nu]", ",", "\[Rho]", ",", "\[Delta]"}], 
        "]"}]}], "/.", 
      RowBox[{"\[Rho]2", "->", 
       RowBox[{"Function", "[", 
        RowBox[{"x", ",", 
         RowBox[{
          SuperscriptBox["x", "2"], "+", 
          SuperscriptBox["\[Gamma]", "2"]}]}], "]"}]}]}], "/.", 
     RowBox[{"Q", "->", 
      RowBox[{"Function", "[", 
       RowBox[{"r", ",", 
        RowBox[{"\[Epsilon]0", "-", 
         RowBox[{"\[Epsilon]2", " ", 
          SuperscriptBox["r", "2"]}]}]}], "]"}]}]}], "/.", 
    RowBox[{"P", "->", 
     RowBox[{"Function", "[", 
      RowBox[{"p", ",", 
       RowBox[{
        RowBox[{"\[Epsilon]2", " ", 
         SuperscriptBox["p", "2"]}], "+", 
        RowBox[{"2", "n", " ", "p"}], "-", 
        RowBox[{"\[Epsilon]2", " ", 
         SuperscriptBox["\[Gamma]", "2"]}], "-", 
        SuperscriptBox["qe", "2"], "-", 
        SuperscriptBox["qg", "2"]}]}], "]"}]}]}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.991469615613942*^9, 3.991469659027795*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"68ec388e-98cd-4a22-98ad-d2cea40bdf8e"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       InterpretationBox[
        StyleBox["\[Gamma]",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`\[Gamma],
        Editable->False], "2"], "+", 
      SuperscriptBox[
       InterpretationBox[
        StyleBox["x",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`x[],
        Editable->False], "2"]}], ")"}], "6"]], 
  RowBox[{"8", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       InterpretationBox[
        StyleBox["qe",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`qe,
        Editable->False], "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"7", " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["\[Gamma]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Gamma],
           Editable->False], "4"]}], "-", 
        RowBox[{"34", " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["\[Gamma]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Gamma],
           Editable->False], "2"], " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["x",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`x[],
           Editable->False], "2"]}], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["x",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`x[],
           Editable->False], "4"]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox[
       InterpretationBox[
        StyleBox["qg",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`qg,
        Editable->False], "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"7", " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["\[Gamma]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Gamma],
           Editable->False], "4"]}], "-", 
        RowBox[{"34", " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["\[Gamma]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Gamma],
           Editable->False], "2"], " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["x",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`x[],
           Editable->False], "2"]}], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["x",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`x[],
           Editable->False], "4"]}]}], ")"}]}], "+", 
     RowBox[{"12", " ", 
      SuperscriptBox[
       InterpretationBox[
        StyleBox["qg",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`qg,
        Editable->False], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          InterpretationBox[
           StyleBox["\[Gamma]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Gamma],
           Editable->False], "6"], " ", "\[Epsilon]2"}], "-", 
        RowBox[{"n", " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["x",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`x[],
           Editable->False], "5"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["\[Gamma]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Gamma],
           Editable->False], "2"], " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["x",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`x[],
           Editable->False], "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "n"}], "+", 
           RowBox[{"\[Epsilon]2", " ", 
            InterpretationBox[
             StyleBox["x",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`x[],
             Editable->False]}]}], ")"}]}], "-", 
        RowBox[{"5", " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["\[Gamma]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Gamma],
           Editable->False], "4"], " ", 
         InterpretationBox[
          StyleBox["x",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`x[],
          Editable->False], " ", 
         RowBox[{"(", 
          RowBox[{"n", "+", 
           RowBox[{"2", " ", "\[Epsilon]2", " ", 
            InterpretationBox[
             StyleBox["x",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`x[],
             Editable->False]}]}], ")"}]}]}], ")"}]}], "-", 
     RowBox[{"6", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", "n", " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["\[Gamma]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Gamma],
           Editable->False], "2"], " ", "\[Epsilon]2", " ", 
         InterpretationBox[
          StyleBox["x",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`x[],
          Editable->False], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["\[Gamma]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Gamma],
              Editable->False], "4"]}], "-", 
           RowBox[{"10", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["\[Gamma]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Gamma],
              Editable->False], "2"], " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["x",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`x[],
              Editable->False], "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["x",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`x[],
              Editable->False], "4"]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["n", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Gamma]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Gamma],
             Editable->False], "6"], "-", 
           RowBox[{"15", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["\[Gamma]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Gamma],
              Editable->False], "4"], " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["x",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`x[],
              Editable->False], "2"]}], "+", 
           RowBox[{"15", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["\[Gamma]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Gamma],
              Editable->False], "2"], " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["x",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`x[],
              Editable->False], "4"]}], "-", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["x",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`x[],
             Editable->False], "6"]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          InterpretationBox[
           StyleBox["\[Gamma]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Gamma],
           Editable->False], "2"], " ", 
         SuperscriptBox["\[Epsilon]2", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["\[Gamma]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Gamma],
              Editable->False], "6"]}], "+", 
           RowBox[{"15", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["\[Gamma]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Gamma],
              Editable->False], "4"], " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["x",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`x[],
              Editable->False], "2"]}], "-", 
           RowBox[{"15", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["\[Gamma]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Gamma],
              Editable->False], "2"], " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["x",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`x[],
              Editable->False], "4"]}], "+", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["x",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`x[],
             Editable->False], "6"]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox[
       InterpretationBox[
        StyleBox["qe",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`qe,
        Editable->False], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          InterpretationBox[
           StyleBox["qg",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`qg,
           Editable->False], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"7", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["\[Gamma]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Gamma],
              Editable->False], "4"]}], "-", 
           RowBox[{"34", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["\[Gamma]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Gamma],
              Editable->False], "2"], " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["x",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`x[],
              Editable->False], "2"]}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["x",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`x[],
              Editable->False], "4"]}]}], ")"}]}], "+", 
        RowBox[{"6", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox["\[Gamma]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Gamma],
              Editable->False], "6"], " ", "\[Epsilon]2"}], "-", 
           RowBox[{"n", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["x",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`x[],
              Editable->False], "5"]}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["\[Gamma]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Gamma],
              Editable->False], "2"], " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["x",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`x[],
              Editable->False], "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "n"}], "+", 
              RowBox[{"\[Epsilon]2", " ", 
               InterpretationBox[
                StyleBox["x",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`x[],
                Editable->False]}]}], ")"}]}], "-", 
           RowBox[{"5", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["\[Gamma]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Gamma],
              Editable->False], "4"], " ", 
            InterpretationBox[
             StyleBox["x",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`x[],
             Editable->False], " ", 
            RowBox[{"(", 
             RowBox[{"n", "+", 
              RowBox[{"2", " ", "\[Epsilon]2", " ", 
               InterpretationBox[
                StyleBox["x",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`x[],
                Editable->False]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{{3.9914696275057135`*^9, 3.991469659677959*^9}, 
   3.991471639708337*^9, 3.9916346938114505`*^9, 3.991716006254333*^9, 
   3.9917226551216745`*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"7acf8895-3877-49ad-926d-7749a16526c1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"ri", "-", 
     RowBox[{"14", " ", 
      SuperscriptBox["fi", "2"]}]}], "/.", 
    RowBox[{"\[Gamma]", "->", "0"}]}], "/.", 
   RowBox[{"qg", "->", "0"}]}], "/.", 
  RowBox[{"n", "->", "0"}]}]], "Input",
 CellChangeTimes->{{3.991471647251534*^9, 3.9914716664263*^9}, 
   3.9916346991855335`*^9},
 CellLabel->"In[19]:=",ExpressionUUID->"69204db6-6af2-4e79-a5b0-b30b6dc7a389"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.9914716516746445`*^9, 3.991471666878372*^9}, {
   3.9916346948570595`*^9, 3.9916346998703346`*^9}, 3.9917160078764586`*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"09f3d6be-06dc-4c17-a28c-a5fa5334b2f3"]
}, Open  ]],

Cell["Calculating combination Riem^2-14 F^4 and its numerator num", "Text",
 CellChangeTimes->{{3.991650325353237*^9, 3.991650354118328*^9}, {
  3.991650585826157*^9, 3.991650612278138*^9}, {3.991650665546344*^9, 
  3.991650774633686*^9}, {3.9917158503035393`*^9, 3.991715912315384*^9}, {
  3.991716051386985*^9, 3.9917160990760336`*^9}, {3.991722659691284*^9, 
  3.9917227439622793`*^9}, {3.9917229774474173`*^9, 
  3.991722985651164*^9}},ExpressionUUID->"2039f0ff-dee1-40d8-b5df-\
c3ee793a7edf"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ri", "-", 
   RowBox[{"14", " ", 
    SuperscriptBox["fi", "2"]}]}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"num", "=", 
   RowBox[{
    FractionBox["1", "8"], 
    RowBox[{"Numerator", "[", "%", "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.991634709841346*^9, 3.9916348039192667`*^9}, {
  3.9916348569121757`*^9, 3.9916348918459654`*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"fe747538-a5a3-49f2-9fe7-2f65749a14ba"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       InterpretationBox[
        StyleBox["\[Gamma]",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`\[Gamma],
        Editable->False], "2"], "+", 
      SuperscriptBox[
       InterpretationBox[
        StyleBox["x",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`x[],
        Editable->False], "2"]}], ")"}], "8"]], 
  RowBox[{"8", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "7"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", " ", 
          InterpretationBox[
           StyleBox["qe",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`qe,
           Editable->False], " ", 
          InterpretationBox[
           StyleBox["qg",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`qg,
           Editable->False], " ", 
          InterpretationBox[
           StyleBox["\[Gamma]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Gamma],
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            InterpretationBox[
             StyleBox["\[Gamma]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Gamma],
             Editable->False], "-", 
            InterpretationBox[
             StyleBox["x",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`x[],
             Editable->False]}], ")"}], " ", 
          InterpretationBox[
           StyleBox["x",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`x[],
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            InterpretationBox[
             StyleBox["\[Gamma]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Gamma],
             Editable->False], "+", 
            InterpretationBox[
             StyleBox["x",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`x[],
             Editable->False]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           InterpretationBox[
            StyleBox["qe",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`qe,
            Editable->False], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox["\[Gamma]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Gamma],
              Editable->False], "4"], "-", 
            RowBox[{"6", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[Gamma]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Gamma],
               Editable->False], "2"], " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["x",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`x[],
               Editable->False], "2"]}], "+", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["x",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`x[],
              Editable->False], "4"]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox[
           InterpretationBox[
            StyleBox["qg",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`qg,
            Editable->False], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox["\[Gamma]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Gamma],
              Editable->False], "4"], "-", 
            RowBox[{"6", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[Gamma]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Gamma],
               Editable->False], "2"], " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["x",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`x[],
               Editable->False], "2"]}], "+", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["x",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`x[],
              Editable->False], "4"]}], ")"}]}]}], ")"}], "2"]}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          InterpretationBox[
           StyleBox["\[Gamma]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Gamma],
           Editable->False], "2"], "+", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["x",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`x[],
           Editable->False], "2"]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          InterpretationBox[
           StyleBox["qe",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`qe,
           Editable->False], "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"7", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["\[Gamma]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Gamma],
              Editable->False], "4"]}], "-", 
           RowBox[{"34", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["\[Gamma]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Gamma],
              Editable->False], "2"], " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["x",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`x[],
              Editable->False], "2"]}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["x",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`x[],
              Editable->False], "4"]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          InterpretationBox[
           StyleBox["qg",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`qg,
           Editable->False], "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"7", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["\[Gamma]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Gamma],
              Editable->False], "4"]}], "-", 
           RowBox[{"34", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["\[Gamma]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Gamma],
              Editable->False], "2"], " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["x",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`x[],
              Editable->False], "2"]}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["x",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`x[],
              Editable->False], "4"]}]}], ")"}]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["qg",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`qg,
           Editable->False], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox["\[Gamma]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Gamma],
              Editable->False], "6"], " ", "\[Epsilon]2"}], "-", 
           RowBox[{"n", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["x",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`x[],
              Editable->False], "5"]}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["\[Gamma]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Gamma],
              Editable->False], "2"], " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["x",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`x[],
              Editable->False], "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "n"}], "+", 
              RowBox[{"\[Epsilon]2", " ", 
               InterpretationBox[
                StyleBox["x",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`x[],
                Editable->False]}]}], ")"}]}], "-", 
           RowBox[{"5", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["\[Gamma]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Gamma],
              Editable->False], "4"], " ", 
            InterpretationBox[
             StyleBox["x",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`x[],
             Editable->False], " ", 
            RowBox[{"(", 
             RowBox[{"n", "+", 
              RowBox[{"2", " ", "\[Epsilon]2", " ", 
               InterpretationBox[
                StyleBox["x",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`x[],
                Editable->False]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"6", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            InterpretationBox[
             StyleBox["\[Gamma]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Gamma],
             Editable->False], " ", "\[Epsilon]2", " ", 
            RowBox[{"(", 
             RowBox[{
              InterpretationBox[
               StyleBox["\[Gamma]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Gamma],
               Editable->False], "+", 
              InterpretationBox[
               StyleBox["x",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`x[],
               Editable->False]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[Gamma]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Gamma],
                Editable->False], "2"], "-", 
              RowBox[{"4", " ", 
               InterpretationBox[
                StyleBox["\[Gamma]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Gamma],
                Editable->False], " ", 
               InterpretationBox[
                StyleBox["x",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`x[],
                Editable->False]}], "+", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["x",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`x[],
                Editable->False], "2"]}], ")"}]}], "-", 
           RowBox[{"n", " ", 
            RowBox[{"(", 
             RowBox[{
              InterpretationBox[
               StyleBox["\[Gamma]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Gamma],
               Editable->False], "-", 
              InterpretationBox[
               StyleBox["x",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`x[],
               Editable->False]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[Gamma]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Gamma],
                Editable->False], "2"], "+", 
              RowBox[{"4", " ", 
               InterpretationBox[
                StyleBox["\[Gamma]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Gamma],
                Editable->False], " ", 
               InterpretationBox[
                StyleBox["x",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`x[],
                Editable->False]}], "+", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["x",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`x[],
                Editable->False], "2"]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"n", " ", 
            RowBox[{"(", 
             RowBox[{
              InterpretationBox[
               StyleBox["\[Gamma]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Gamma],
               Editable->False], "+", 
              InterpretationBox[
               StyleBox["x",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`x[],
               Editable->False]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[Gamma]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Gamma],
                Editable->False], "2"], "-", 
              RowBox[{"4", " ", 
               InterpretationBox[
                StyleBox["\[Gamma]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Gamma],
                Editable->False], " ", 
               InterpretationBox[
                StyleBox["x",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`x[],
                Editable->False]}], "+", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["x",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`x[],
                Editable->False], "2"]}], ")"}]}], "+", 
           RowBox[{
            InterpretationBox[
             StyleBox["\[Gamma]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Gamma],
             Editable->False], " ", "\[Epsilon]2", " ", 
            RowBox[{"(", 
             RowBox[{
              InterpretationBox[
               StyleBox["\[Gamma]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Gamma],
               Editable->False], "-", 
              InterpretationBox[
               StyleBox["x",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`x[],
               Editable->False]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[Gamma]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Gamma],
                Editable->False], "2"], "+", 
              RowBox[{"4", " ", 
               InterpretationBox[
                StyleBox["\[Gamma]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Gamma],
                Editable->False], " ", 
               InterpretationBox[
                StyleBox["x",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`x[],
                Editable->False]}], "+", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["x",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`x[],
                Editable->False], "2"]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["qe",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`qe,
           Editable->False], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox["qg",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`qg,
              Editable->False], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"7", " ", 
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["\[Gamma]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Gamma],
                 Editable->False], "4"]}], "-", 
              RowBox[{"34", " ", 
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["\[Gamma]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Gamma],
                 Editable->False], "2"], " ", 
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["x",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`x[],
                 Editable->False], "2"]}], "+", 
              RowBox[{"7", " ", 
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["x",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`x[],
                 Editable->False], "4"]}]}], ")"}]}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["\[Gamma]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Gamma],
                 Editable->False], "6"], " ", "\[Epsilon]2"}], "-", 
              RowBox[{"n", " ", 
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["x",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`x[],
                 Editable->False], "5"]}], "+", 
              RowBox[{"5", " ", 
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["\[Gamma]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Gamma],
                 Editable->False], "2"], " ", 
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["x",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`x[],
                 Editable->False], "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "n"}], "+", 
                 RowBox[{"\[Epsilon]2", " ", 
                  InterpretationBox[
                   StyleBox["x",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`x[],
                   Editable->False]}]}], ")"}]}], "-", 
              RowBox[{"5", " ", 
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["\[Gamma]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Gamma],
                 Editable->False], "4"], " ", 
               InterpretationBox[
                StyleBox["x",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`x[],
                Editable->False], " ", 
               RowBox[{"(", 
                RowBox[{"n", "+", 
                 RowBox[{"2", " ", "\[Epsilon]2", " ", 
                  InterpretationBox[
                   StyleBox["x",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`x[],
                   Editable->False]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
       ")"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.9916347146888733`*^9, 3.9916348043904104`*^9}, {
   3.9916348738701878`*^9, 3.9916348923272133`*^9}, 3.9917227510056114`*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"fc216c35-a9f7-42e7-8af2-eb44e9e17463"]
}, Open  ]],

Cell["\<\
We wish to find conditions under which this expression is identically zero. \
This happens when terms of each order in x are zero. In particular, let us \
have a look at the highest order in x, namely the 10-th order.\
\>", "Text",
 CellChangeTimes->{{3.991650325353237*^9, 3.991650354118328*^9}, {
  3.991650585826157*^9, 3.991650612278138*^9}, {3.991650665546344*^9, 
  3.991650774633686*^9}, {3.9917158503035393`*^9, 3.991715912315384*^9}, {
  3.991716051386985*^9, 3.9917160990760336`*^9}, {3.991722659691284*^9, 
  3.9917228468952436`*^9}},ExpressionUUID->"51e7c50a-59be-4a81-9e3d-\
e42251efe21f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"D", "[", 
  RowBox[{"num", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x", "[", "]"}], ",", "10"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.991634896039895*^9, 3.9916349085643663`*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"fe9c2273-4665-4e19-8696-20c05bdf09f8"],

Cell[BoxData[
 RowBox[{"604800", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"6", " ", "n"}], "-", 
    RowBox[{"6", " ", 
     InterpretationBox[
      StyleBox["\[Gamma]",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`\[Gamma],
      Editable->False], " ", "\[Epsilon]2"}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"6", " ", "n"}], "+", 
    RowBox[{"6", " ", 
     InterpretationBox[
      StyleBox["\[Gamma]",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`\[Gamma],
      Editable->False], " ", "\[Epsilon]2"}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.9916348969770207`*^9, 3.9916349125860834`*^9}, 
   3.9917228497647114`*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"a5d41488-4860-4423-b5d4-9d1d07d64830"]
}, Open  ]],

Cell["\<\
This coefficient is zero in 4 cases: epsilon_2=n/gamma, or \
epsilon_2=-n/gamma, or n=epsilon_2=0 or n=gamma=0. \
\>", "Text",
 CellChangeTimes->{{3.991650325353237*^9, 3.991650354118328*^9}, {
  3.991650585826157*^9, 3.991650612278138*^9}, {3.991650665546344*^9, 
  3.991650774633686*^9}, {3.9917158503035393`*^9, 3.991715912315384*^9}, {
  3.991716051386985*^9, 3.9917160990760336`*^9}, {3.991722659691284*^9, 
  3.9917229425678625`*^9}},ExpressionUUID->"92bdeae4-f346-42cd-bb5d-\
17e6332c2ed5"],

Cell["\<\
Let us start with the 4-th case. For this condition, the whole combination \
becomes. \
\>", "Text",
 CellChangeTimes->{{3.991650325353237*^9, 3.991650354118328*^9}, {
  3.991650585826157*^9, 3.991650612278138*^9}, {3.991650665546344*^9, 
  3.991650774633686*^9}, {3.9917158503035393`*^9, 3.991715912315384*^9}, {
  3.991716051386985*^9, 3.9917160990760336`*^9}, {3.991722659691284*^9, 
  3.9917229907796926`*^9}},ExpressionUUID->"e30a3c17-826e-4aa1-b1b5-\
29da6b6b125b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"num", "/.", 
    RowBox[{"n", "->", "0"}]}], "/.", 
   RowBox[{"\[Gamma]", "->", "0"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.991634931783454*^9, 3.991634941525844*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"818273aa-6798-46c8-bd88-c224fd82a176"],

Cell[BoxData[
 RowBox[{"28", " ", 
  SuperscriptBox[
   InterpretationBox[
    StyleBox["qe",
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`qe,
    Editable->False], "2"], " ", 
  SuperscriptBox[
   InterpretationBox[
    StyleBox["qg",
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`qg,
    Editable->False], "2"], " ", 
  SuperscriptBox[
   InterpretationBox[
    StyleBox["x",
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`x[],
    Editable->False], "8"]}]], "Output",
 CellChangeTimes->{{3.991634937884701*^9, 3.9916349418232293`*^9}},
 CellLabel->"Out[59]=",ExpressionUUID->"b264eaeb-cd66-47f0-93a9-a63e812b07bf"]
}, Open  ]],

Cell["\<\
It is zero either if q_e=0 (1-st case from the Comment) or q_g=0 (2-nd case \
from the Comment)\
\>", "Text",
 CellChangeTimes->{{3.991650325353237*^9, 3.991650354118328*^9}, {
  3.991650585826157*^9, 3.991650612278138*^9}, {3.991650665546344*^9, 
  3.991650774633686*^9}, {3.9917158503035393`*^9, 3.991715912315384*^9}, {
  3.991716051386985*^9, 3.9917160990760336`*^9}, {3.991722659691284*^9, 
  3.991723035518964*^9}},ExpressionUUID->"33856250-b6bd-49b2-b8be-\
2020b2e7e64c"],

Cell["\<\
Now let us move to the 3-rd case (when n=epsilon_2=0). By inspecting the \
constant term, we see \
\>", "Text",
 CellChangeTimes->{{3.991650325353237*^9, 3.991650354118328*^9}, {
  3.991650585826157*^9, 3.991650612278138*^9}, {3.991650665546344*^9, 
  3.991650774633686*^9}, {3.9917158503035393`*^9, 3.991715912315384*^9}, {
  3.991716051386985*^9, 3.9917160990760336`*^9}, {3.991722659691284*^9, 
  3.9917229907796926`*^9}, {3.991723267975362*^9, 
  3.9917232987107816`*^9}},ExpressionUUID->"8f84b077-259d-40f4-a2fb-\
f94890f45b4e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"num", "/.", 
       RowBox[{"n", "->", "0"}]}], "/.", 
      RowBox[{"\[Epsilon]2", "->", "0"}]}], "//", "Simplify"}], ")"}], "/.", 
   RowBox[{
    RowBox[{"x", "[", "]"}], "->", "0"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.991634931783454*^9, 3.99163498586067*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"24f0ebaf-e010-4a5d-b2a5-ff1549939527"],

Cell[BoxData[
 RowBox[{"28", " ", 
  SuperscriptBox[
   InterpretationBox[
    StyleBox["qe",
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`qe,
    Editable->False], "2"], " ", 
  SuperscriptBox[
   InterpretationBox[
    StyleBox["qg",
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`qg,
    Editable->False], "2"], " ", 
  SuperscriptBox[
   InterpretationBox[
    StyleBox["\[Gamma]",
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`\[Gamma],
    Editable->False], "8"]}]], "Output",
 CellChangeTimes->{{3.9916349714618006`*^9, 3.9916349861596823`*^9}},
 CellLabel->"Out[62]=",ExpressionUUID->"eab1fa43-0b70-4f6a-b1c3-62b44783350d"]
}, Open  ]],

Cell["\<\
It is zero when either q_e=0 or q_g=0 or gamma=0. The last case was already \
investigated, it is subcase of cases 1 and 2 from the Comment, but with \
epsilon_2=0. The cases with zero charges are novel and have to be \
investigated. If these charges are zero, then the whole expression becomes\
\>", "Text",
 CellChangeTimes->{{3.991650325353237*^9, 3.991650354118328*^9}, {
  3.991650585826157*^9, 3.991650612278138*^9}, {3.991650665546344*^9, 
  3.991650774633686*^9}, {3.9917158503035393`*^9, 3.991715912315384*^9}, {
  3.991716051386985*^9, 3.9917160990760336`*^9}, {3.991722659691284*^9, 
  3.991723035518964*^9}, {3.9917233080647354`*^9, 3.9917233466784716`*^9}, {
  3.9917234381073837`*^9, 
  3.991723502626833*^9}},ExpressionUUID->"5887b95c-99ed-4769-88a3-\
039c9d84e220"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"num", "/.", 
     RowBox[{"n", "->", "0"}]}], "/.", 
    RowBox[{"\[Epsilon]2", "->", "0"}]}], "/.", 
   RowBox[{"qg", "->", "0"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.9916349941601067`*^9, 3.9916350004967337`*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"fd795d4a-fac4-46cc-9d0a-bda627839dea"],

Cell[BoxData[
 RowBox[{"64", " ", 
  SuperscriptBox[
   InterpretationBox[
    StyleBox["qe",
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`qe,
    Editable->False], "4"], " ", 
  SuperscriptBox[
   InterpretationBox[
    StyleBox["\[Gamma]",
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`\[Gamma],
    Editable->False], "2"], " ", 
  SuperscriptBox[
   InterpretationBox[
    StyleBox["x",
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`x[],
    Editable->False], "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox[
     InterpretationBox[
      StyleBox["\[Gamma]",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`\[Gamma],
      Editable->False], "4"], "-", 
    RowBox[{"5", " ", 
     SuperscriptBox[
      InterpretationBox[
       StyleBox["\[Gamma]",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Gamma],
       Editable->False], "2"], " ", 
     SuperscriptBox[
      InterpretationBox[
       StyleBox["x",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`x[],
       Editable->False], "2"]}], "+", 
    SuperscriptBox[
     InterpretationBox[
      StyleBox["x",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`x[],
      Editable->False], "4"]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.991634996804487*^9, 3.991635000831953*^9}},
 CellLabel->"Out[64]=",ExpressionUUID->"31fb18b3-57f6-46aa-b073-3aac1510dc5c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"num", "/.", 
     RowBox[{"n", "->", "0"}]}], "/.", 
    RowBox[{"\[Epsilon]2", "->", "0"}]}], "/.", 
   RowBox[{"qe", "->", "0"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.9916349941601067`*^9, 3.9916350004967337`*^9}, 
   3.9916350339694023`*^9},
 CellLabel->"In[65]:=",ExpressionUUID->"96957e2d-fc5c-4b59-ba2b-81d809849c70"],

Cell[BoxData[
 RowBox[{"64", " ", 
  SuperscriptBox[
   InterpretationBox[
    StyleBox["qg",
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`qg,
    Editable->False], "4"], " ", 
  SuperscriptBox[
   InterpretationBox[
    StyleBox["\[Gamma]",
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`\[Gamma],
    Editable->False], "2"], " ", 
  SuperscriptBox[
   InterpretationBox[
    StyleBox["x",
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`x[],
    Editable->False], "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox[
     InterpretationBox[
      StyleBox["\[Gamma]",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`\[Gamma],
      Editable->False], "4"], "-", 
    RowBox[{"5", " ", 
     SuperscriptBox[
      InterpretationBox[
       StyleBox["\[Gamma]",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Gamma],
       Editable->False], "2"], " ", 
     SuperscriptBox[
      InterpretationBox[
       StyleBox["x",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`x[],
       Editable->False], "2"]}], "+", 
    SuperscriptBox[
     InterpretationBox[
      StyleBox["x",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`x[],
      Editable->False], "4"]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.991634996804487*^9, 3.991635000831953*^9}, 
   3.9916350353215237`*^9},
 CellLabel->"Out[65]=",ExpressionUUID->"13f9eacf-f9b7-4bd5-b6cd-0e34287f24e3"]
}, Open  ]],

Cell["\<\
It is zero when either both charges are zero (3-rd case from the Comment) or \
gamma=0. gamma=0 is the special case of cases 1 and 2 from the Comment, so it \
is already investigated.\
\>", "Text",
 CellChangeTimes->{{3.991650325353237*^9, 3.991650354118328*^9}, {
  3.991650585826157*^9, 3.991650612278138*^9}, {3.991650665546344*^9, 
  3.991650774633686*^9}, {3.9917158503035393`*^9, 3.991715912315384*^9}, {
  3.991716051386985*^9, 3.9917160990760336`*^9}, {3.991722659691284*^9, 
  3.991723035518964*^9}, {3.9917233080647354`*^9, 3.9917233466784716`*^9}, {
  3.9917234381073837`*^9, 
  3.9917235686324625`*^9}},ExpressionUUID->"8ee7de5e-07a8-424a-b5b1-\
79fc4d7d9c35"],

Cell["\<\
Now let us move to the case with epsilon_2=-n/gamma. In this case, the term \
of 9-th order is given by\
\>", "Text",
 CellChangeTimes->{{3.991650325353237*^9, 3.991650354118328*^9}, {
  3.991650585826157*^9, 3.991650612278138*^9}, {3.991650665546344*^9, 
  3.991650774633686*^9}, {3.9917158503035393`*^9, 3.991715912315384*^9}, {
  3.991716051386985*^9, 3.9917160990760336`*^9}, {3.991722659691284*^9, 
  3.991723035518964*^9}, {3.9917233080647354`*^9, 3.9917233466784716`*^9}, {
  3.9917234381073837`*^9, 3.9917235686324625`*^9}, {3.991723641812027*^9, 
  3.991723669733573*^9}, {3.991723727497377*^9, 
  3.991723734201442*^9}},ExpressionUUID->"258683bb-4bc9-4845-972a-\
d174cd4224b9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"D", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"num", "/.", 
       RowBox[{"\[Epsilon]2", "->", 
        RowBox[{"-", 
         FractionBox["n", "\[Gamma]"]}]}]}], "//", "Simplify"}], ")"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"x", "[", "]"}], ",", "9"}], "}"}]}], "]"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.991634931783454*^9, 3.99163498586067*^9}, {
   3.9916350597236767`*^9, 3.9916351259024563`*^9}, 3.991635181002927*^9, 
   3.9917237386017413`*^9},
 CellLabel->"In[26]:=",ExpressionUUID->"266de789-3960-484f-b6a0-531266bb663e"],

Cell[BoxData[
 RowBox[{"4354560", " ", "n", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox[
      InterpretationBox[
       StyleBox["qe",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`qe,
       Editable->False], "2"]}], "-", 
    SuperscriptBox[
     InterpretationBox[
      StyleBox["qg",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`qg,
      Editable->False], "2"], "+", 
    RowBox[{"6", " ", "n", " ", 
     InterpretationBox[
      StyleBox["\[Gamma]",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`\[Gamma],
      Editable->False]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.9916349714618006`*^9, 3.9916349861596823`*^9}, {
   3.991635067298294*^9, 3.9916350894953895`*^9}, 3.991635122313887*^9, 
   3.99172361773977*^9, {3.9917237362877083`*^9, 3.991723739101098*^9}},
 CellLabel->"Out[26]=",ExpressionUUID->"fdc2f209-7cd0-4379-9de3-2f409423d406"]
}, Open  ]],

Cell["\<\
It is zero either when n=0 (already considered) or if n=(q_e^2+q_g^2)/(6 \
gamma). In the second case we obtain that the term of 8-th order is\
\>", "Text",
 CellChangeTimes->{{3.991650325353237*^9, 3.991650354118328*^9}, {
  3.991650585826157*^9, 3.991650612278138*^9}, {3.991650665546344*^9, 
  3.991650774633686*^9}, {3.9917158503035393`*^9, 3.991715912315384*^9}, {
  3.991716051386985*^9, 3.9917160990760336`*^9}, {3.991722659691284*^9, 
  3.991723035518964*^9}, {3.9917233080647354`*^9, 3.9917233466784716`*^9}, {
  3.9917234381073837`*^9, 3.9917235686324625`*^9}, {3.991723641812027*^9, 
  3.991723669733573*^9}, {3.991723727497377*^9, 
  3.991723812906765*^9}},ExpressionUUID->"8999195b-1ca8-440a-8225-\
593bc779c454"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"num", "/.", 
        RowBox[{"\[Epsilon]2", "->", 
         RowBox[{"-", 
          FractionBox["n", "\[Gamma]"]}]}]}], "//", "Simplify"}], ")"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x", "[", "]"}], ",", "8"}], "}"}]}], "]"}], "/.", 
   RowBox[{"n", "->", 
    FractionBox[
     RowBox[{
      SuperscriptBox["qe", "2"], "+", 
      SuperscriptBox["qg", "2"]}], 
     RowBox[{"6", "\[Gamma]"}]]}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.9916351882504835`*^9, 3.991635191693075*^9}, {
  3.991723596371561*^9, 3.9917236016149006`*^9}, {3.9917238211565466`*^9, 
  3.991723823503952*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"b946a51d-4140-4c19-8cfb-ab4233c94370"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "80640"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"5", " ", 
     SuperscriptBox[
      InterpretationBox[
       StyleBox["qe",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`qe,
       Editable->False], "4"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox[
      InterpretationBox[
       StyleBox["qe",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`qe,
       Editable->False], "2"], " ", 
     SuperscriptBox[
      InterpretationBox[
       StyleBox["qg",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`qg,
       Editable->False], "2"]}], "+", 
    RowBox[{"5", " ", 
     SuperscriptBox[
      InterpretationBox[
       StyleBox["qg",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`qg,
       Editable->False], "4"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.9917238239935727`*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"b69818b5-b808-4488-a72a-cdd64066e9a7"]
}, Open  ]],

Cell["\<\
This coefficient is zero only for complex charges, we cannot use such \
solution as all parameters are considered to be real\
\>", "Text",
 CellChangeTimes->{{3.991650325353237*^9, 3.991650354118328*^9}, {
  3.991650585826157*^9, 3.991650612278138*^9}, {3.991650665546344*^9, 
  3.991650774633686*^9}, {3.9917158503035393`*^9, 3.991715912315384*^9}, {
  3.991716051386985*^9, 3.9917160990760336`*^9}, {3.991722659691284*^9, 
  3.991723035518964*^9}, {3.9917233080647354`*^9, 3.9917233466784716`*^9}, {
  3.9917234381073837`*^9, 3.9917235686324625`*^9}, {3.991723641812027*^9, 
  3.991723669733573*^9}, {3.991723727497377*^9, 3.991723812906765*^9}, {
  3.99172384751112*^9, 
  3.991723881847931*^9}},ExpressionUUID->"aa528217-7917-427d-b3dd-\
a74dfa5efc27"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"5", " ", 
      SuperscriptBox[
       InterpretationBox[
        StyleBox["qe",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`qe,
        Editable->False], "4"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox[
       InterpretationBox[
        StyleBox["qe",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`qe,
        Editable->False], "2"], " ", 
      SuperscriptBox[
       InterpretationBox[
        StyleBox["qg",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`qg,
        Editable->False], "2"]}], "+", 
     RowBox[{"5", " ", 
      SuperscriptBox[
       InterpretationBox[
        StyleBox["qg",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`qg,
        Editable->False], "4"]}]}], "==", "0"}], ",", "qe"}], "]"}]], "Input",
 CellLabel->"In[28]:=",ExpressionUUID->"6927ad9e-1665-4bb8-ac76-3104e364eb08"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      StyleBox["qe",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`qe,
      Editable->False], "\[Rule]", 
     RowBox[{"-", 
      SqrtBox[
       RowBox[{
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["qg",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`qg,
            Editable->False], "2"]}], "5"], "-", 
        RowBox[{
         FractionBox["1", "5"], " ", "\[ImaginaryI]", " ", 
         SqrtBox["21"], " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["qg",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`qg,
           Editable->False], "2"]}]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      StyleBox["qe",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`qe,
      Editable->False], "\[Rule]", 
     SqrtBox[
      RowBox[{
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["qg",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`qg,
           Editable->False], "2"]}], "5"], "-", 
       RowBox[{
        FractionBox["1", "5"], " ", "\[ImaginaryI]", " ", 
        SqrtBox["21"], " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["qg",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`qg,
          Editable->False], "2"]}]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      StyleBox["qe",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`qe,
      Editable->False], "\[Rule]", 
     RowBox[{"-", 
      SqrtBox[
       RowBox[{
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["qg",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`qg,
            Editable->False], "2"]}], "5"], "+", 
        RowBox[{
         FractionBox["1", "5"], " ", "\[ImaginaryI]", " ", 
         SqrtBox["21"], " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["qg",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`qg,
           Editable->False], "2"]}]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      StyleBox["qe",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`qe,
      Editable->False], "\[Rule]", 
     SqrtBox[
      RowBox[{
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["qg",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`qg,
           Editable->False], "2"]}], "5"], "+", 
       RowBox[{
        FractionBox["1", "5"], " ", "\[ImaginaryI]", " ", 
        SqrtBox["21"], " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["qg",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`qg,
          Editable->False], "2"]}]}]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.9917238310869284`*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"083c7279-82de-41c6-89af-c2b5021db828"]
}, Open  ]],

Cell["\<\
The last case is epsilon_2=n/gamma. In this case, the term of 9-th order is \
given by\
\>", "Text",
 CellChangeTimes->{{3.991650325353237*^9, 3.991650354118328*^9}, {
  3.991650585826157*^9, 3.991650612278138*^9}, {3.991650665546344*^9, 
  3.991650774633686*^9}, {3.9917158503035393`*^9, 3.991715912315384*^9}, {
  3.991716051386985*^9, 3.9917160990760336`*^9}, {3.991722659691284*^9, 
  3.991723035518964*^9}, {3.9917233080647354`*^9, 3.9917233466784716`*^9}, {
  3.9917234381073837`*^9, 3.9917235686324625`*^9}, {3.991723641812027*^9, 
  3.991723669733573*^9}, {3.991723727497377*^9, 3.991723734201442*^9}, {
  3.991723895348254*^9, 
  3.9917239067522073`*^9}},ExpressionUUID->"147f1b0e-3093-491a-906a-\
c427463e2184"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"D", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"num", "/.", 
       RowBox[{"\[Epsilon]2", "->", 
        FractionBox["n", "\[Gamma]"]}]}], "//", "Simplify"}], ")"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"x", "[", "]"}], ",", "9"}], "}"}]}], "]"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.9916351882504835`*^9, 3.991635191693075*^9}, {
  3.991723596371561*^9, 3.9917236016149006`*^9}, {3.9917239177245264`*^9, 
  3.991723919001542*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"a1974cb5-f4ed-4808-a63e-4168e75bc7e4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "4354560"}], " ", "n", " ", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox[
     InterpretationBox[
      StyleBox["qe",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`qe,
      Editable->False], "2"], "+", 
    SuperscriptBox[
     InterpretationBox[
      StyleBox["qg",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`qg,
      Editable->False], "2"], "+", 
    RowBox[{"6", " ", "n", " ", 
     InterpretationBox[
      StyleBox["\[Gamma]",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`\[Gamma],
      Editable->False]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.991635192525631*^9, 3.9917239195247965`*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"8fbc2319-dd9b-472e-a347-00ce9d3edb58"]
}, Open  ]],

Cell["\<\
It is zero either when n=0 (already considered) or if n=-(q_e^2+q_g^2)/(6 \
gamma). In the second case we obtain that the term of 8-th order is\
\>", "Text",
 CellChangeTimes->{{3.991650325353237*^9, 3.991650354118328*^9}, {
   3.991650585826157*^9, 3.991650612278138*^9}, {3.991650665546344*^9, 
   3.991650774633686*^9}, {3.9917158503035393`*^9, 3.991715912315384*^9}, {
   3.991716051386985*^9, 3.9917160990760336`*^9}, {3.991722659691284*^9, 
   3.991723035518964*^9}, {3.9917233080647354`*^9, 3.9917233466784716`*^9}, {
   3.9917234381073837`*^9, 3.9917235686324625`*^9}, {3.991723641812027*^9, 
   3.991723669733573*^9}, {3.991723727497377*^9, 3.991723812906765*^9}, 
   3.991723929509386*^9},ExpressionUUID->"41beef51-61cc-473d-a240-\
4c3602a94c39"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"num", "/.", 
        RowBox[{"\[Epsilon]2", "->", 
         FractionBox["n", "\[Gamma]"]}]}], "//", "Simplify"}], ")"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x", "[", "]"}], ",", "8"}], "}"}]}], "]"}], "/.", 
   RowBox[{"n", "->", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["qe", "2"], "+", 
       SuperscriptBox["qg", "2"]}], 
      RowBox[{"6", "\[Gamma]"}]]}]}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.9916351882504835`*^9, 3.991635191693075*^9}, {
  3.991723596371561*^9, 3.9917236016149006`*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"7790c54a-33c3-4eb0-be1c-b6d77909873e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "80640"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"5", " ", 
     SuperscriptBox[
      InterpretationBox[
       StyleBox["qe",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`qe,
       Editable->False], "4"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox[
      InterpretationBox[
       StyleBox["qe",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`qe,
       Editable->False], "2"], " ", 
     SuperscriptBox[
      InterpretationBox[
       StyleBox["qg",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`qg,
       Editable->False], "2"]}], "+", 
    RowBox[{"5", " ", 
     SuperscriptBox[
      InterpretationBox[
       StyleBox["qg",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`qg,
       Editable->False], "4"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.991635192525631*^9, 3.99172393390483*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"e92b92c2-3722-4a63-9af7-9780cb9beff4"]
}, Open  ]],

Cell["\<\
This coefficient is zero only for complex charges, we cannot use such \
solution as all parameters are considered to be real\
\>", "Text",
 CellChangeTimes->{{3.991650325353237*^9, 3.991650354118328*^9}, {
  3.991650585826157*^9, 3.991650612278138*^9}, {3.991650665546344*^9, 
  3.991650774633686*^9}, {3.9917158503035393`*^9, 3.991715912315384*^9}, {
  3.991716051386985*^9, 3.9917160990760336`*^9}, {3.991722659691284*^9, 
  3.991723035518964*^9}, {3.9917233080647354`*^9, 3.9917233466784716`*^9}, {
  3.9917234381073837`*^9, 3.9917235686324625`*^9}, {3.991723641812027*^9, 
  3.991723669733573*^9}, {3.991723727497377*^9, 3.991723812906765*^9}, {
  3.99172384751112*^9, 
  3.991723881847931*^9}},ExpressionUUID->"96feea6b-cdbc-4c8f-8427-\
3661823dd817"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"5", " ", 
      SuperscriptBox[
       InterpretationBox[
        StyleBox["qe",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`qe,
        Editable->False], "4"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox[
       InterpretationBox[
        StyleBox["qe",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`qe,
        Editable->False], "2"], " ", 
      SuperscriptBox[
       InterpretationBox[
        StyleBox["qg",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`qg,
        Editable->False], "2"]}], "+", 
     RowBox[{"5", " ", 
      SuperscriptBox[
       InterpretationBox[
        StyleBox["qg",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`qg,
        Editable->False], "4"]}]}], "==", "0"}], ",", "qe"}], "]"}]], "Input",
 CellChangeTimes->{{3.9916352027734346`*^9, 3.991635210151349*^9}},
 CellLabel->"In[77]:=",ExpressionUUID->"eb6b2111-75cf-4979-bf57-851fbbe6b398"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      StyleBox["qe",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`qe,
      Editable->False], "\[Rule]", 
     RowBox[{"-", 
      SqrtBox[
       RowBox[{
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["qg",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`qg,
            Editable->False], "2"]}], "5"], "-", 
        RowBox[{
         FractionBox["1", "5"], " ", "\[ImaginaryI]", " ", 
         SqrtBox["21"], " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["qg",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`qg,
           Editable->False], "2"]}]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      StyleBox["qe",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`qe,
      Editable->False], "\[Rule]", 
     SqrtBox[
      RowBox[{
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["qg",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`qg,
           Editable->False], "2"]}], "5"], "-", 
       RowBox[{
        FractionBox["1", "5"], " ", "\[ImaginaryI]", " ", 
        SqrtBox["21"], " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["qg",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`qg,
          Editable->False], "2"]}]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      StyleBox["qe",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`qe,
      Editable->False], "\[Rule]", 
     RowBox[{"-", 
      SqrtBox[
       RowBox[{
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["qg",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`qg,
            Editable->False], "2"]}], "5"], "+", 
        RowBox[{
         FractionBox["1", "5"], " ", "\[ImaginaryI]", " ", 
         SqrtBox["21"], " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["qg",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`qg,
           Editable->False], "2"]}]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      StyleBox["qe",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`qe,
      Editable->False], "\[Rule]", 
     SqrtBox[
      RowBox[{
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["qg",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`qg,
           Editable->False], "2"]}], "5"], "+", 
       RowBox[{
        FractionBox["1", "5"], " ", "\[ImaginaryI]", " ", 
        SqrtBox["21"], " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["qg",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`qg,
          Editable->False], "2"]}]}]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.9916352107305202`*^9},
 CellLabel->"Out[77]=",ExpressionUUID->"c9871539-5033-4b35-8312-43c9c2f88562"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{2867.25, 1539.75},
WindowMargins->{{Automatic, 1440.75}, {Automatic, -186}},
Magnification:>1.5 Inherited,
FrontEndVersion->"13.3 for Microsoft Windows (64-bit) (July 24, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"b3bf15af-5101-43dc-8ef0-cf5fe2d557c3"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 555, 10, 87, "Text",ExpressionUUID->"6f1b1a35-eda6-44e2-af4f-0bb0b369f2ba"],
Cell[CellGroupData[{
Cell[1138, 34, 272, 4, 100, "Section",ExpressionUUID->"c378f23a-139b-45bd-962f-b3910d5ef701"],
Cell[1413, 40, 276, 6, 52, "Text",ExpressionUUID->"fdd0063c-e637-4b31-acc0-94bd6041d052"],
Cell[CellGroupData[{
Cell[1714, 50, 371, 7, 71, "Input",ExpressionUUID->"1c326291-2e60-464c-b62d-36464b158d37"],
Cell[CellGroupData[{
Cell[2110, 61, 507, 9, 33, "Print",ExpressionUUID->"3b8f7c2c-0144-4f1b-bb43-f3f707df0f04"],
Cell[2620, 72, 778, 16, 33, "Print",ExpressionUUID->"f93910fe-462e-4316-a4b7-a2862ec3e924"],
Cell[3401, 90, 528, 9, 33, "Print",ExpressionUUID->"4f58c21a-9e28-4223-8f94-9b1e2992a273"],
Cell[3932, 101, 489, 8, 33, "Print",ExpressionUUID->"82638cd1-366c-49d3-b517-9fafa74c202e"],
Cell[4424, 111, 468, 8, 33, "Print",ExpressionUUID->"9064f97a-4621-4ce3-81f8-5c157326f732"],
Cell[4895, 121, 509, 9, 33, "Print",ExpressionUUID->"f8b58ea1-098a-4e2a-bb3a-46ad0d28bed5"],
Cell[5407, 132, 784, 17, 33, "Print",ExpressionUUID->"f8db8ae4-1bd2-4f2f-bf52-c2cd35bec123"],
Cell[6194, 151, 530, 9, 33, "Print",ExpressionUUID->"95caf624-97d4-49f5-8b02-d25c3d9e8436"],
Cell[6727, 162, 509, 9, 33, "Print",ExpressionUUID->"5db39cbe-c78e-4dbd-bc8f-067bb5cad7c3"],
Cell[7239, 173, 662, 11, 33, "Print",ExpressionUUID->"86b5e7db-4b0f-452c-9c8f-b8794d3658ec"],
Cell[7904, 186, 509, 9, 33, "Print",ExpressionUUID->"a5855351-5bd5-4f0a-aa88-aa0f2c720575"],
Cell[8416, 197, 507, 9, 33, "Print",ExpressionUUID->"64415578-a1e7-4ed3-ac47-3d2970bf5b0f"],
Cell[8926, 208, 776, 16, 33, "Print",ExpressionUUID->"1c9cbdae-ac1c-4563-a76e-257e86da7e5e"],
Cell[9705, 226, 548, 9, 33, "Print",ExpressionUUID->"99cef3cb-7440-4430-81d0-ccf94c27daea"],
Cell[10256, 237, 509, 9, 33, "Print",ExpressionUUID->"d6914754-13fd-4635-b33c-603d4596ccc5"],
Cell[10768, 248, 664, 11, 33, "Print",ExpressionUUID->"4f9dae1d-33b8-488f-bd01-40e4d95010c4"],
Cell[11435, 261, 507, 9, 33, "Print",ExpressionUUID->"a736861b-fa3d-41b1-a858-35704396d63a"]
}, Open  ]]
}, Open  ]],
Cell[11969, 274, 691, 15, 54, "Text",ExpressionUUID->"aae36a1c-af1c-4269-a7b9-61ef04629b16"],
Cell[CellGroupData[{
Cell[12685, 293, 507, 10, 42, "Input",ExpressionUUID->"7983220a-d5ba-4f02-b1e7-5b7c4496df39"],
Cell[CellGroupData[{
Cell[13217, 307, 839, 17, 33, "Print",ExpressionUUID->"bf14ef13-0edb-4169-9380-d88407e7371e"],
Cell[14059, 326, 849, 17, 33, "Print",ExpressionUUID->"84d79043-0cbf-4e4d-b385-a4ab401b1077"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[14957, 349, 436, 11, 42, "Input",ExpressionUUID->"a3f0957c-464c-4c56-8ffa-8cd7a7c5affb"],
Cell[CellGroupData[{
Cell[15418, 364, 1016, 22, 33, "Print",ExpressionUUID->"0b39c255-47cf-4015-a1be-bc0dee8dcd43"],
Cell[16437, 388, 1144, 24, 33, "Print",ExpressionUUID->"b6f1498f-d48a-4aa6-96cd-8a4db4ef09da"],
Cell[17584, 414, 1119, 23, 33, "Print",ExpressionUUID->"eb7a7e6d-b9d4-4a5e-addb-17603d6cf189"],
Cell[18706, 439, 1137, 23, 33, "Print",ExpressionUUID->"29c09f1d-16a6-4380-b287-a2e1994e3efc"],
Cell[19846, 464, 934, 19, 33, "Print",ExpressionUUID->"5b4e26a7-732f-476d-9f83-737103e996f5"],
Cell[20783, 485, 1078, 23, 33, "Print",ExpressionUUID->"4e76a481-a685-4c2f-bb7d-ca66dc1f3009"],
Cell[21864, 510, 1096, 24, 33, "Print",ExpressionUUID->"cb524c58-d346-4711-9e15-9e59d2438cdc"],
Cell[22963, 536, 1132, 24, 33, "Print",ExpressionUUID->"a03218af-e9e0-47d1-b639-427ced367d10"],
Cell[24098, 562, 1036, 23, 33, "Print",ExpressionUUID->"d94c0ada-4852-4385-8dce-e78775c79fb5"],
Cell[25137, 587, 519, 9, 33, "Print",ExpressionUUID->"31a2c19b-e39c-41e7-a7be-492c40024743"],
Cell[25659, 598, 891, 17, 33, "Print",ExpressionUUID->"5f03cb90-242d-42e0-881f-51a425b72d38"],
Cell[26553, 617, 523, 9, 33, "Print",ExpressionUUID->"daf72f47-f5d8-469c-a048-2b9d181ed867"],
Cell[27079, 628, 1050, 23, 33, "Print",ExpressionUUID->"fe68a578-a647-461a-952c-32fcae4cb0fe"],
Cell[28132, 653, 1116, 23, 33, "Print",ExpressionUUID->"c2fa785a-9ddc-4b7c-b97f-4caee308c877"],
Cell[29251, 678, 1044, 23, 33, "Print",ExpressionUUID->"7b6c8a7f-3c73-458b-ad67-0eb76f0f8048"],
Cell[30298, 703, 908, 18, 33, "Print",ExpressionUUID->"6226d89f-5018-46a8-bb4e-94ceb68299d0"],
Cell[31209, 723, 654, 13, 33, "Print",ExpressionUUID->"f24aa6a0-b2b7-4b64-8ba1-10d6df15f505"],
Cell[31866, 738, 646, 13, 33, "Print",ExpressionUUID->"04ae8e45-b02e-4565-824d-f5d01ba74a1f"],
Cell[32515, 753, 656, 13, 33, "Print",ExpressionUUID->"76c65561-739e-4073-8612-14907cd071fb"],
Cell[33174, 768, 912, 18, 33, "Print",ExpressionUUID->"90fe7d90-df7e-41b3-9d3f-0adf68911ff3"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[34135, 792, 1014, 21, 42, "Input",ExpressionUUID->"b5e69a8b-622f-4a8e-b68a-3f14da398304"],
Cell[CellGroupData[{
Cell[35174, 817, 834, 17, 33, "Print",ExpressionUUID->"7c39239f-b14b-4141-9029-7315e2d51c19"],
Cell[36011, 836, 882, 18, 33, "Print",ExpressionUUID->"be4f111f-fd9e-47ae-898e-a63c6c6ff01d"],
Cell[36896, 856, 882, 18, 33, "Print",ExpressionUUID->"0895d5cf-b9bb-415b-a15c-c6c82437252a"],
Cell[37781, 876, 880, 18, 33, "Print",ExpressionUUID->"2120791e-5bba-4627-ad83-c5f5659d4710"],
Cell[38664, 896, 890, 18, 33, "Print",ExpressionUUID->"2e4341da-7c57-4ec7-b4a3-009743edacf3"],
Cell[39557, 916, 841, 17, 33, "Print",ExpressionUUID->"b83de9ef-b577-433f-b3e1-2478d2e07498"],
Cell[40401, 935, 864, 18, 33, "Print",ExpressionUUID->"2a22907b-5cfe-4fca-b318-4c1e352453e8"],
Cell[41268, 955, 1031, 22, 35, "Print",ExpressionUUID->"dbbb3186-32f3-4ae4-976b-78d187a1b285"],
Cell[42302, 979, 1044, 23, 35, "Print",ExpressionUUID->"e5d3dfb8-ed9c-46a1-81d0-210765d47f58"],
Cell[43349, 1004, 872, 18, 33, "Print",ExpressionUUID->"23e0cf93-b526-4d66-ad5b-28cae1297dfb"],
Cell[44224, 1024, 944, 19, 33, "Print",ExpressionUUID->"058b41f9-63c8-40fc-9feb-36bb64d6e044"],
Cell[45171, 1045, 1100, 23, 33, "Print",ExpressionUUID->"1e2dd6f8-f479-4d43-9b5c-d38d40834f27"],
Cell[46274, 1070, 1120, 24, 33, "Print",ExpressionUUID->"97619488-8f69-4239-9b3d-eda58bf1fa33"],
Cell[47397, 1096, 1168, 25, 33, "Print",ExpressionUUID->"3cd9db97-e6d7-4647-bd7c-247d158fb2b0"],
Cell[48568, 1123, 1054, 23, 33, "Print",ExpressionUUID->"3045abbc-e21c-4f81-9f5d-19c47ba75a1c"],
Cell[49625, 1148, 1095, 22, 33, "Print",ExpressionUUID->"a88e6376-9cd5-4e07-aec3-1cc5743de95c"],
Cell[50723, 1172, 1184, 25, 33, "Print",ExpressionUUID->"f984d1d7-53f7-4a78-bb82-90b038615c0d"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[51956, 1203, 545, 9, 42, "Input",ExpressionUUID->"79589abe-a432-4e54-8c94-fb791d8ee63e"],
Cell[CellGroupData[{
Cell[52526, 1216, 836, 16, 33, "Print",ExpressionUUID->"60d649ea-8baf-46fc-86b5-a2a9a2a1a9ee"],
Cell[53365, 1234, 866, 17, 33, "Print",ExpressionUUID->"0600a279-6df6-474d-abdc-6035d8cb0072"]
}, Open  ]],
Cell[54246, 1254, 439, 7, 48, "Output",ExpressionUUID->"ae749c17-5f11-413a-9e7e-6fe9cee9666c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[54722, 1266, 235, 4, 42, "Input",ExpressionUUID->"b08c3264-6b11-45df-88ab-f4dc7394bc3b"],
Cell[54960, 1272, 820, 16, 33, "Print",ExpressionUUID->"a17ac7b2-55cb-448f-a949-014284e8c921"],
Cell[55783, 1290, 387, 6, 48, "Output",ExpressionUUID->"0d7db8ef-af9f-4c4d-9f85-e9877fa9f898"]
}, Open  ]],
Cell[56185, 1299, 396, 6, 52, "Text",ExpressionUUID->"b0f67085-160f-4f18-9e32-4becbb4bfc18"],
Cell[56584, 1307, 4538, 104, 75, "Input",ExpressionUUID->"f7e748b3-e44f-4d4c-a5d2-fa93e5b3afed"],
Cell[61125, 1413, 254, 5, 42, "Input",ExpressionUUID->"e34f2d5c-1a90-4be7-a8f5-4605195690ef"],
Cell[61382, 1420, 435, 8, 52, "Text",ExpressionUUID->"450079e3-577e-4441-92c4-bc8b57e6a723"],
Cell[61820, 1430, 1347, 25, 68, "Input",ExpressionUUID->"0d30f063-756a-4c49-a87a-0c9b35b49ccb"],
Cell[63170, 1457, 478, 13, 70, "Input",ExpressionUUID->"9fb7d1e0-6ea4-4729-9e5c-dcb470619e9c"],
Cell[63651, 1472, 1025, 21, 42, "Input",ExpressionUUID->"0aeb6343-01a1-4a4e-85d9-b52c5f21909e"],
Cell[64679, 1495, 663, 18, 42, "Input",ExpressionUUID->"74b3d23d-3325-48d7-8ae6-ebfb4f7f8035"],
Cell[65345, 1515, 1179, 29, 42, "Input",ExpressionUUID->"1c289ee5-38ec-4d0d-a4f5-9d2e7e89c4cc"],
Cell[66527, 1546, 1293, 37, 66, "Input",ExpressionUUID->"8b7c08f3-c469-4350-af2b-397c12cf8c1c"],
Cell[67823, 1585, 317, 5, 52, "Text",ExpressionUUID->"1b665a02-785f-493f-ac59-60a3eda51913"],
Cell[CellGroupData[{
Cell[68165, 1594, 1192, 37, 46, "Input",ExpressionUUID->"f28a5e26-0b7b-48b9-9ec6-e899a04063ab"],
Cell[69360, 1633, 319, 4, 48, "Output",ExpressionUUID->"59a842bc-a5a9-4a73-a8e3-23de7500cab8"]
}, Open  ]],
Cell[69694, 1640, 325, 5, 52, "Text",ExpressionUUID->"3612792d-7bf6-4095-a214-f0c7cda731e7"],
Cell[70022, 1647, 2654, 74, 257, "Input",ExpressionUUID->"f18b21e5-1635-499c-84e6-96e451404f46",
 CellID->200807809],
Cell[72679, 1723, 312, 7, 42, "Input",ExpressionUUID->"e65060f2-d8dd-4708-9b1b-fb0d8da6c3f6",
 CellID->336523441],
Cell[CellGroupData[{
Cell[73016, 1734, 1079, 28, 42, "Input",ExpressionUUID->"cd9107a1-2ce5-41a8-9f68-0c6111fe139b",
 CellID->144804155],
Cell[74098, 1764, 914, 25, 141, "Output",ExpressionUUID->"7e0b8f0b-0998-4475-8ceb-4b96476897a9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[75049, 1794, 254, 5, 42, "Input",ExpressionUUID->"3027dccd-223e-441b-bd28-9079a14a7d2b",
 CellID->175784264],
Cell[75306, 1801, 775, 15, 33, "Print",ExpressionUUID->"faf33257-1a5d-4df4-be05-c89d3578fc6f"],
Cell[76084, 1818, 341, 5, 48, "Output",ExpressionUUID->"bf0f0a70-c8c2-496a-b7ce-07d71dfe0746"]
}, Open  ]],
Cell[76440, 1826, 1043, 33, 75, "Input",ExpressionUUID->"ebe51686-4412-4911-ae9e-2c6b038f3bf5",
 CellID->139699579],
Cell[77486, 1861, 386, 6, 52, "Text",ExpressionUUID->"515b0f58-f452-4946-a692-d4265f4b07bc"],
Cell[CellGroupData[{
Cell[77897, 1871, 275, 5, 42, "Input",ExpressionUUID->"7ec94b54-3287-45e4-b5fc-707f3f2af587"],
Cell[78175, 1878, 7956, 204, 130, "Output",ExpressionUUID->"9de31a93-bacf-4975-9b30-ab83541e9f16"]
}, Open  ]],
Cell[CellGroupData[{
Cell[86168, 2087, 198, 4, 42, "Input",ExpressionUUID->"cbc8fd90-e6df-448a-809b-6cee7c9b21c2"],
Cell[86369, 2093, 7994, 205, 130, "Output",ExpressionUUID->"2c5e19ba-8269-4455-b828-509f32817df9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[94400, 2303, 200, 4, 42, "Input",ExpressionUUID->"b02ecd17-2081-43fe-8c7c-8342c96d64d1"],
Cell[94603, 2309, 7572, 202, 139, "Output",ExpressionUUID->"d881b615-7919-4d8d-b2a7-e5ccbff4fc9a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[102212, 2516, 225, 4, 42, "Input",ExpressionUUID->"b32e3519-1ea5-4a6d-8605-c16bf4effb38"],
Cell[102440, 2522, 7719, 205, 139, "Output",ExpressionUUID->"565cd218-02e0-460c-aede-b0329aa74a7c"]
}, Open  ]],
Cell[110174, 2730, 376, 6, 52, "Text",ExpressionUUID->"0ad5912d-bf42-4858-bef2-27f929d1e813"],
Cell[CellGroupData[{
Cell[110575, 2740, 1628, 46, 46, "Input",ExpressionUUID->"426a828a-96ff-42e0-ac7a-6b595f99f8f5",
 CellID->171989527],
Cell[112206, 2788, 1970, 69, 67, "Output",ExpressionUUID->"968b3246-d82b-406d-a7c1-3ad7bb7bc96a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[114213, 2862, 1779, 48, 46, "Input",ExpressionUUID->"92b7959b-aa16-4ce1-90a7-668177c00200",
 CellID->341759833],
Cell[115995, 2912, 2127, 78, 67, "Output",ExpressionUUID->"943e0202-6d85-4d0a-a561-6750deb34eb1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[118159, 2995, 1855, 49, 46, "Input",ExpressionUUID->"ef60d1c1-aab9-436e-a6b2-02822073465d",
 CellID->150073218],
Cell[120017, 3046, 2140, 75, 66, "Output",ExpressionUUID->"cb85b0f5-916e-493d-8a42-c5cc33762925"]
}, Open  ]],
Cell[CellGroupData[{
Cell[122194, 3126, 1756, 48, 46, "Input",ExpressionUUID->"1cc05a22-66cb-4a37-947c-12d1ff27c6f5",
 CellID->32379877],
Cell[123953, 3176, 2130, 78, 67, "Output",ExpressionUUID->"ff19cb5d-b6d0-45e3-b719-436e0389e70a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[126120, 3259, 1761, 48, 46, "Input",ExpressionUUID->"faf8dfa2-d860-40f6-8803-61c6c7dd19b5",
 CellID->336897865],
Cell[127884, 3309, 1920, 68, 67, "Output",ExpressionUUID->"013616c9-a32a-4e65-96eb-e077b871c58f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[129841, 3382, 541, 13, 42, "Input",ExpressionUUID->"74f9a9dc-da51-4010-9ee6-694879515155"],
Cell[130385, 3397, 1245, 39, 52, "Output",ExpressionUUID->"32b00a3f-2e57-49ab-bf47-830378a439b7"]
}, Open  ]],
Cell[131645, 3439, 666, 19, 42, "Input",ExpressionUUID->"e04473e6-242a-4ff9-bc4f-6200f1574fcb"],
Cell[132314, 3460, 373, 6, 52, "Text",ExpressionUUID->"77f9d6e1-703f-4202-93c7-0f4afe047a49"],
Cell[CellGroupData[{
Cell[132712, 3470, 535, 16, 46, "Input",ExpressionUUID->"d71c528b-c4d4-4e8e-959a-cedcf3fac147"],
Cell[133250, 3488, 250, 3, 48, "Output",ExpressionUUID->"7dff3d27-681c-4f9c-a2da-2d54356b5803"]
}, Open  ]],
Cell[CellGroupData[{
Cell[133537, 3496, 639, 17, 46, "Input",ExpressionUUID->"44353e37-8c53-44dd-8ed4-98ca13fb7d7c"],
Cell[134179, 3515, 273, 4, 48, "Output",ExpressionUUID->"34173787-08fa-4ac6-bc0b-42ba0a9dda3d"]
}, Open  ]],
Cell[134467, 3522, 331, 7, 42, "Input",ExpressionUUID->"85dd5956-60ef-45f1-98f7-d1f4bcae22f6"],
Cell[CellGroupData[{
Cell[134823, 3533, 466, 13, 42, "Input",ExpressionUUID->"def0da25-90a4-423e-8edc-a5f56d53497f"],
Cell[135292, 3548, 273, 4, 48, "Output",ExpressionUUID->"f69600a0-b20f-48b8-a273-06df826abd6e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[135602, 3557, 175, 2, 42, "Input",ExpressionUUID->"ff26f24e-f1ef-432a-9f6f-a6923438ee76"],
Cell[135780, 3561, 1075, 37, 52, "Output",ExpressionUUID->"5318505f-3766-4e45-9e3c-3526013b094e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[136892, 3603, 251, 5, 42, "Input",ExpressionUUID->"1c576dec-2aa6-4c66-96c2-140c6f18f9d5"],
Cell[137146, 3610, 1043, 36, 52, "Output",ExpressionUUID->"bd04ee2b-0cf9-4a10-b4a8-32238c101f14"]
}, Open  ]],
Cell[138204, 3649, 1301, 27, 54, "Text",ExpressionUUID->"110c96e7-9e89-4e76-a415-f99f01720e72"],
Cell[CellGroupData[{
Cell[139530, 3680, 1654, 47, 103, "Input",ExpressionUUID->"46166554-5270-4a48-bda3-1d78b1e3537a"],
Cell[141187, 3729, 13259, 421, 90, "Output",ExpressionUUID->"1760d468-8352-489a-8e0a-cd8ef974643f"],
Cell[154449, 4152, 13007, 417, 90, "Output",ExpressionUUID->"b03e3d40-74b4-421c-b1ca-1c210034f3a6"]
}, Open  ]],
Cell[167471, 4572, 636, 11, 52, "Text",ExpressionUUID->"701bc8fd-5184-42c1-b96c-819f1f4a449b"],
Cell[CellGroupData[{
Cell[168132, 4587, 2417, 61, 46, "Input",ExpressionUUID->"cd685427-369e-4792-82ff-33298ef2ee46"],
Cell[170552, 4650, 16976, 499, 111, "Output",ExpressionUUID->"438372c5-000f-4b3d-8740-ad9ff78e418d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[187565, 5154, 4409, 122, 95, "Input",ExpressionUUID->"dcd33ba3-e2aa-44e6-ae6f-e02fe1f79a26"],
Cell[191977, 5278, 14494, 435, 106, "Output",ExpressionUUID->"c2123e98-e095-4823-9cab-62ffef558702"]
}, Open  ]],
Cell[CellGroupData[{
Cell[206508, 5718, 2254, 65, 75, "Input",ExpressionUUID->"42a7c228-feb3-498b-b1c6-dd3f63219bdc"],
Cell[208765, 5785, 2529, 80, 74, "Output",ExpressionUUID->"b025f9b4-9599-417d-b478-916196195dc2"]
}, Open  ]],
Cell[211309, 5868, 496, 12, 42, "Input",ExpressionUUID->"5cddfc44-4a2b-4f6c-9568-949de7d2e468"],
Cell[211808, 5882, 1894, 58, 90, "Input",ExpressionUUID->"9f185633-c072-4ea9-bc35-39c4b59c7d9e"],
Cell[CellGroupData[{
Cell[213727, 5944, 1968, 61, 128, "Input",ExpressionUUID->"b8556c86-d92f-4858-b07c-6db9721dd052"],
Cell[215698, 6007, 41287, 1209, 252, "Output",ExpressionUUID->"01890b34-6137-4882-b021-6de318006a6c"]
}, Open  ]],
Cell[257000, 7219, 530, 13, 42, "Input",ExpressionUUID->"29639bca-94b3-401a-b8b3-c9b4378a2381"],
Cell[257533, 7234, 444, 10, 42, "Input",ExpressionUUID->"e0c54d63-6e39-4684-bdc4-83cfd35541c7"],
Cell[257980, 7246, 369, 6, 42, "Input",ExpressionUUID->"4105e14c-475a-4a38-a922-e83a26049356"],
Cell[258352, 7254, 342, 6, 42, "Input",ExpressionUUID->"0b1a0964-5e32-4b46-9d89-67c024c78cbc"],
Cell[258697, 7262, 584, 11, 52, "Text",ExpressionUUID->"585b3823-b345-4b82-b84a-f3411bdd3a0d"],
Cell[CellGroupData[{
Cell[259306, 7277, 1149, 36, 46, "Input",ExpressionUUID->"0f16fd81-75f8-4184-8512-9ef8e94963a8"],
Cell[260458, 7315, 149, 2, 48, "Output",ExpressionUUID->"2e6303ee-3e4f-466c-8f06-21b2f5bfd670"]
}, Open  ]],
Cell[CellGroupData[{
Cell[260644, 7322, 1150, 36, 46, "Input",ExpressionUUID->"45a7803f-fec2-43a2-834c-a43fe0dc548b"],
Cell[261797, 7360, 166, 3, 48, "Output",ExpressionUUID->"1abed6eb-c0d9-4cb9-9907-eae6d24e02d6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[262000, 7368, 1213, 38, 46, "Input",ExpressionUUID->"f1dd90d5-8804-494f-aac4-8c9c78925dd9"],
Cell[263216, 7408, 175, 2, 48, "Output",ExpressionUUID->"f1608a91-cc5e-45ed-8bf0-792761babb74"]
}, Open  ]],
Cell[CellGroupData[{
Cell[263428, 7415, 1216, 38, 46, "Input",ExpressionUUID->"a6dc189b-c56d-478c-8a3f-0bfb2bfd4497"],
Cell[264647, 7455, 151, 2, 48, "Output",ExpressionUUID->"6f39f723-ac5e-47c6-b062-0456e20b8e60"]
}, Open  ]],
Cell[CellGroupData[{
Cell[264835, 7462, 1202, 37, 46, "Input",ExpressionUUID->"2cbbd30f-bab5-4dae-86ab-1b78e7b01058"],
Cell[266040, 7501, 149, 2, 48, "Output",ExpressionUUID->"2e460c25-ab64-44b9-8282-edbf374b0d75"]
}, Open  ]],
Cell[CellGroupData[{
Cell[266226, 7508, 1241, 39, 46, "Input",ExpressionUUID->"2e0a1a6e-e411-4fce-b49b-5670e62785ca"],
Cell[267470, 7549, 149, 2, 48, "Output",ExpressionUUID->"354fdd28-523e-4702-97fc-2ecd1ca04676"]
}, Open  ]],
Cell[CellGroupData[{
Cell[267656, 7556, 1214, 38, 46, "Input",ExpressionUUID->"8f991b34-c4b5-4c37-8e1e-9586c9d5495c"],
Cell[268873, 7596, 149, 2, 48, "Output",ExpressionUUID->"a871be77-700a-4294-967e-3ea727feaec8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[269059, 7603, 645, 17, 42, "Input",ExpressionUUID->"7348a452-710a-4e49-a134-26c8638f0e84"],
Cell[269707, 7622, 329, 4, 48, "Output",ExpressionUUID->"c1b2781a-f895-4a53-8bc1-20be09a70d84"]
}, Open  ]],
Cell[CellGroupData[{
Cell[270073, 7631, 546, 16, 42, "Input",ExpressionUUID->"fbe609c5-b7ce-48a0-92e0-481fe250dea3"],
Cell[270622, 7649, 165, 3, 48, "Output",ExpressionUUID->"50c2b34d-ef09-499c-a068-abaa15035929"]
}, Open  ]],
Cell[270802, 7655, 630, 11, 52, "Text",ExpressionUUID->"140dcd37-6a1d-4edb-b5ea-1501658f191a"],
Cell[CellGroupData[{
Cell[271457, 7670, 2391, 59, 46, "Input",ExpressionUUID->"33108ce5-da9d-4280-9bd2-99ce7d9f6c85",
 CellID->19864203],
Cell[273851, 7731, 754, 10, 48, "Output",ExpressionUUID->"8a8f268c-5761-4c5b-a1e4-3a666511bcdd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[274642, 7746, 2025, 52, 46, "Input",ExpressionUUID->"512f3e26-fb74-41d1-b8b0-9a1554d27d69",
 CellID->391014136],
Cell[276670, 7800, 279, 4, 48, "Output",ExpressionUUID->"7d9d1689-6c48-4bdc-bb81-639a349ae1e5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[276986, 7809, 2066, 52, 46, "Input",ExpressionUUID->"6d6ace90-0e33-49bd-b9f4-41e977f131c2",
 CellID->80446415],
Cell[279055, 7863, 1090, 37, 52, "Output",ExpressionUUID->"f0d00334-0827-4c83-9a9b-4233fb66b0c1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[280182, 7905, 2050, 52, 46, "Input",ExpressionUUID->"d34af00b-b5d4-4b6c-9955-9e9a2fc8d80d",
 CellID->120757815],
Cell[282235, 7959, 217, 3, 48, "Output",ExpressionUUID->"c3afe19c-1b6d-4971-a69d-6863936c2b83"]
}, Open  ]],
Cell[CellGroupData[{
Cell[282489, 7967, 1657, 46, 46, "Input",ExpressionUUID->"c380e0af-abee-496a-884f-49e6780e7050"],
Cell[284149, 8015, 244, 3, 48, "Output",ExpressionUUID->"35547148-0546-4956-a0af-8d10b5521259"]
}, Open  ]],
Cell[284408, 8021, 631, 11, 52, "Text",ExpressionUUID->"45c11904-d836-4524-a682-d48cea574120"],
Cell[CellGroupData[{
Cell[285064, 8036, 1483, 41, 46, "Input",ExpressionUUID->"f793a8e5-4c23-46c8-bcb7-b3bee21ee610"],
Cell[286550, 8079, 253, 4, 48, "Output",ExpressionUUID->"5f2d30a0-6c07-492a-bde7-b2f8de649153"]
}, Open  ]],
Cell[CellGroupData[{
Cell[286840, 8088, 2031, 55, 66, "Input",ExpressionUUID->"9a2aeef7-8cd1-4a13-bdad-be4c8606ea20"],
Cell[288874, 8145, 1181, 40, 66, "Output",ExpressionUUID->"a730d40b-45b5-4c80-a7c7-f18dee964143"]
}, Open  ]],
Cell[CellGroupData[{
Cell[290092, 8190, 1442, 41, 46, "Input",ExpressionUUID->"117ab0a9-a834-4a9f-bf7b-be7826e55cab"],
Cell[291537, 8233, 224, 3, 48, "Output",ExpressionUUID->"fc6c0c71-f762-4f93-84e8-3cab71212cc8"]
}, Open  ]],
Cell[291776, 8239, 635, 9, 52, "Text",ExpressionUUID->"cf2a88dc-3dad-4eeb-82e4-fac8b5a28ab6"],
Cell[292414, 8250, 1460, 43, 42, "Input",ExpressionUUID->"63b86c9c-b658-4f87-91a1-552224d31cc7"],
Cell[293877, 8295, 4570, 135, 291, "Input",ExpressionUUID->"33791ef8-8076-49cc-be6b-4e3daea36ed8"],
Cell[298450, 8432, 735, 10, 52, "Text",ExpressionUUID->"ec47345d-4149-4d5c-bd54-f440b655b6c5"],
Cell[CellGroupData[{
Cell[299210, 8446, 1154, 35, 46, "Input",ExpressionUUID->"c9a57212-1c04-4ec6-9919-a7cff223bfc8"],
Cell[300367, 8483, 292, 5, 48, "Output",ExpressionUUID->"a69cde40-8bf5-4690-8e86-4ef69b701a4e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[300696, 8493, 1097, 33, 46, "Input",ExpressionUUID->"8d68171d-a945-4724-bd3d-46ccc461ea19"],
Cell[301796, 8528, 268, 5, 48, "Output",ExpressionUUID->"126137ba-4a6f-4f5d-a240-5b7a81e867fe"]
}, Open  ]],
Cell[302079, 8536, 956, 15, 52, "Text",ExpressionUUID->"9a339f31-9d5c-41bb-a0d7-59aab79fb5d9"],
Cell[CellGroupData[{
Cell[303060, 8555, 3751, 112, 97, "Input",ExpressionUUID->"f54a3894-33f9-4aa5-a6e0-68588da3a54b"],
Cell[306814, 8669, 702, 23, 52, "Output",ExpressionUUID->"3a2baae5-75c1-47f0-89a9-a4aea058ebef"]
}, Open  ]],
Cell[307531, 8695, 863, 12, 52, "Text",ExpressionUUID->"f271794c-3fd7-4b9e-8310-0d1da059b431"],
Cell[CellGroupData[{
Cell[308419, 8711, 3807, 114, 97, "Input",ExpressionUUID->"620c380b-4e0b-4bd8-bd2b-7f25da9897b7"],
Cell[312229, 8827, 1515, 52, 84, "Output",ExpressionUUID->"c576c7c4-8f39-4942-99b9-75e0564ea96f"]
}, Open  ]],
Cell[313759, 8882, 865, 12, 52, "Text",ExpressionUUID->"188dde09-c79d-43fa-a015-eb44a97823ab"],
Cell[CellGroupData[{
Cell[314649, 8898, 11163, 312, 146, "Input",ExpressionUUID->"f4383797-dd23-4093-a799-be6a7425f17c"],
Cell[325815, 9212, 1610, 52, 77, "Output",ExpressionUUID->"e1cd44db-0a81-40cd-b1f9-a76f56f551cf"]
}, Open  ]],
Cell[327440, 9267, 879, 12, 52, "Text",ExpressionUUID->"782aab9d-7faa-497b-b798-6bc04acba6e6"],
Cell[CellGroupData[{
Cell[328344, 9283, 11165, 312, 146, "Input",ExpressionUUID->"36f9447c-ce16-4582-a619-6804badbadc2"],
Cell[339512, 9597, 175, 2, 48, "Output",ExpressionUUID->"1ddd8b4a-86f0-4590-b673-f7c4fa8ef9ac"]
}, Open  ]],
Cell[339702, 9602, 867, 12, 52, "Text",ExpressionUUID->"62c2fcd6-86d3-49c0-a408-439e935b8f9d"],
Cell[CellGroupData[{
Cell[340594, 9618, 11167, 312, 146, "Input",ExpressionUUID->"3491f494-badb-4b4a-846a-40a12968c3eb"],
Cell[351764, 9932, 1473, 50, 81, "Output",ExpressionUUID->"0ac20878-45ad-487a-9a88-70c6d1abfb69"]
}, Open  ]],
Cell[353252, 9985, 1049, 16, 52, "Text",ExpressionUUID->"96e4d54a-0f28-4443-855f-71988d839ffe"],
Cell[CellGroupData[{
Cell[354326, 10005, 4609, 136, 97, "Input",ExpressionUUID->"04926a64-417d-4f66-9fc7-d614c2679e55"],
Cell[358938, 10143, 1446, 51, 82, "Output",ExpressionUUID->"be14ce02-4a62-412c-946f-a528267907d1"]
}, Open  ]],
Cell[360399, 10197, 990, 16, 52, "Text",ExpressionUUID->"d41a7657-ada6-448c-a62f-1c563d3e8d5f"],
Cell[CellGroupData[{
Cell[361414, 10217, 4606, 136, 97, "Input",ExpressionUUID->"520c12cf-4b68-4198-b311-d8b4f4a86882"],
Cell[366023, 10355, 955, 33, 74, "Output",ExpressionUUID->"9661a85d-628e-4d6f-a5d4-b9c3399c94f2"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[367027, 10394, 162, 3, 77, "Section",ExpressionUUID->"6b7dd393-9fed-4f5a-a554-5706af27fc0f"],
Cell[367192, 10399, 893, 15, 52, "Text",ExpressionUUID->"5dcc0f87-e9ce-427f-be2c-62583926c06a"],
Cell[CellGroupData[{
Cell[368110, 10418, 371, 7, 71, "Input",ExpressionUUID->"05960ae7-9ffb-40f1-b998-87d5cfcec8de"],
Cell[CellGroupData[{
Cell[368506, 10429, 533, 9, 33, "Print",ExpressionUUID->"c0426faf-feef-4a9c-9cb4-20193943023c"],
Cell[369042, 10440, 802, 16, 33, "Print",ExpressionUUID->"8377c65a-b951-4a1c-902f-7615282cec98"],
Cell[369847, 10458, 552, 9, 33, "Print",ExpressionUUID->"fc3d482f-81e9-45a4-918b-265bad55cb3b"],
Cell[370402, 10469, 513, 8, 33, "Print",ExpressionUUID->"134d75c7-2810-48ba-a5d5-928e7329b576"],
Cell[370918, 10479, 492, 8, 33, "Print",ExpressionUUID->"0b4313d2-52d1-4a42-aa65-221d55af4ed5"],
Cell[371413, 10489, 533, 9, 33, "Print",ExpressionUUID->"0207b4a8-80aa-4233-86ff-b6bae8e22b33"],
Cell[371949, 10500, 809, 17, 33, "Print",ExpressionUUID->"4f76fe0e-f734-44a1-8fa7-28de21c35250"],
Cell[372761, 10519, 554, 9, 33, "Print",ExpressionUUID->"1b35db2f-18ba-4fd7-825f-39faea3114e9"],
Cell[373318, 10530, 533, 9, 33, "Print",ExpressionUUID->"6b9df1b3-2205-4c30-97c2-c3df3066f14b"],
Cell[373854, 10541, 688, 11, 33, "Print",ExpressionUUID->"9515c610-a36d-4c9a-bd7b-4dd2695abd48"],
Cell[374545, 10554, 533, 9, 33, "Print",ExpressionUUID->"869f59e2-f880-4bb8-9cc0-947b05855012"],
Cell[375081, 10565, 533, 9, 33, "Print",ExpressionUUID->"5966ef22-d1fb-46c3-bba3-d559a6294ba0"],
Cell[375617, 10576, 802, 16, 33, "Print",ExpressionUUID->"cc5d2733-d912-4948-9212-7878b55aeff3"],
Cell[376422, 10594, 570, 9, 33, "Print",ExpressionUUID->"26ea0cde-37e9-40f2-9313-f7c8300814bc"],
Cell[376995, 10605, 531, 9, 33, "Print",ExpressionUUID->"7eb6ca6f-bc9f-4e61-8c89-b1c263c70631"],
Cell[377529, 10616, 688, 11, 33, "Print",ExpressionUUID->"c3aad319-acee-4f2e-9df6-2bcb808b4799"],
Cell[378220, 10629, 533, 9, 33, "Print",ExpressionUUID->"59e75d46-dd8d-42c3-9faa-f910f823b822"]
}, Open  ]]
}, Open  ]],
Cell[378780, 10642, 442, 8, 52, "Text",ExpressionUUID->"7d679e6b-2098-42b0-bb74-6495db549e91"],
Cell[CellGroupData[{
Cell[379247, 10654, 507, 10, 42, "Input",ExpressionUUID->"9bdb247d-8134-40c2-b95d-5216fc38ca40"],
Cell[CellGroupData[{
Cell[379779, 10668, 859, 17, 33, "Print",ExpressionUUID->"4dc05fca-3eb3-4d90-a2c3-e1840f99fbae"],
Cell[380641, 10687, 868, 17, 33, "Print",ExpressionUUID->"35efa7b0-709d-48ed-8675-ea206f495989"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[381558, 10710, 436, 11, 42, "Input",ExpressionUUID->"7f5e0d8f-3c5b-4e63-82d8-c85d948402a9"],
Cell[CellGroupData[{
Cell[382019, 10725, 1042, 22, 33, "Print",ExpressionUUID->"adbb459b-bf72-4af8-a3b8-dc4e2540055b"],
Cell[383064, 10749, 1168, 24, 33, "Print",ExpressionUUID->"4677d3b2-61f7-44f7-a924-6f421c5efc3c"],
Cell[384235, 10775, 1145, 23, 33, "Print",ExpressionUUID->"f2a816e5-e7bc-40ac-9571-07605f05f70d"],
Cell[385383, 10800, 1163, 23, 33, "Print",ExpressionUUID->"4669c601-f9db-46e8-81be-b6eb8c439371"],
Cell[386549, 10825, 960, 19, 33, "Print",ExpressionUUID->"6dbe9f6f-f313-4faf-9018-a92dd55c03da"],
Cell[387512, 10846, 1104, 23, 33, "Print",ExpressionUUID->"59875aaa-b91e-4db5-8585-fd3c96083cba"],
Cell[388619, 10871, 1122, 24, 33, "Print",ExpressionUUID->"74b10e9e-c594-4d1f-b9bf-f5ff9d62a400"],
Cell[389744, 10897, 1158, 24, 33, "Print",ExpressionUUID->"ccc1a372-072e-47cc-9d35-d719eb78c9e7"],
Cell[390905, 10923, 1064, 23, 33, "Print",ExpressionUUID->"6d94c1c7-c988-47c0-bd6f-676b330525fc"],
Cell[391972, 10948, 545, 9, 33, "Print",ExpressionUUID->"bb96e164-4579-4933-b9f9-c6335a06b45c"],
Cell[392520, 10959, 917, 17, 33, "Print",ExpressionUUID->"c9fcb3bc-9512-43c3-8044-dac9e7298516"],
Cell[393440, 10978, 549, 9, 33, "Print",ExpressionUUID->"d09d5045-68d8-4b38-b0ec-8d61aa6ea949"],
Cell[393992, 10989, 1074, 23, 33, "Print",ExpressionUUID->"2356995f-6033-4d86-9a68-4ca34efe3935"],
Cell[395069, 11014, 1143, 23, 33, "Print",ExpressionUUID->"b5e2597a-03f9-4de7-b7ba-b1143d1db220"],
Cell[396215, 11039, 1070, 23, 33, "Print",ExpressionUUID->"b091d8e7-2643-4a94-a8b5-d88b8962a68c"],
Cell[397288, 11064, 932, 18, 33, "Print",ExpressionUUID->"e891f23c-1737-4da6-8407-774ba7b84122"],
Cell[398223, 11084, 678, 13, 33, "Print",ExpressionUUID->"dddb695f-5a22-488f-b427-ee2e0e6eb6a7"],
Cell[398904, 11099, 672, 13, 33, "Print",ExpressionUUID->"a324a91b-322c-489d-a607-91824bec0fbc"],
Cell[399579, 11114, 684, 13, 33, "Print",ExpressionUUID->"805b66c3-21c3-41b6-8d95-5d33ec258f02"],
Cell[400266, 11129, 938, 18, 33, "Print",ExpressionUUID->"607beb49-631d-42b5-bfbe-99acc98c740b"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[401253, 11153, 1014, 21, 42, "Input",ExpressionUUID->"bc5887e6-a69a-469d-b43b-6e5c2b54ece4"],
Cell[CellGroupData[{
Cell[402292, 11178, 852, 17, 33, "Print",ExpressionUUID->"7aba77c9-3ed3-4fa6-9c0e-55949473c3ef"],
Cell[403147, 11197, 902, 18, 33, "Print",ExpressionUUID->"2d6f7878-7cbb-472c-aff0-eb6053277768"],
Cell[404052, 11217, 902, 18, 33, "Print",ExpressionUUID->"21d2ccb7-5a67-417e-8a58-45f90f2d3795"],
Cell[404957, 11237, 900, 18, 33, "Print",ExpressionUUID->"7c0df471-2e02-48a7-a502-feac0fcfa8bd"],
Cell[405860, 11257, 912, 18, 33, "Print",ExpressionUUID->"eedc905e-50e1-41fb-8d4c-ea79ea10e852"],
Cell[406775, 11277, 864, 17, 33, "Print",ExpressionUUID->"313a958e-1447-4b14-ac3f-4abdbf938949"],
Cell[407642, 11296, 886, 18, 33, "Print",ExpressionUUID->"63f43762-4e16-473b-9202-88fa67505779"],
Cell[408531, 11316, 1051, 22, 35, "Print",ExpressionUUID->"86d39426-e001-4ec0-8e1c-50ad15311b2b"],
Cell[409585, 11340, 1064, 23, 35, "Print",ExpressionUUID->"05aa7c42-63e6-40ca-8d1f-6c134c934cae"],
Cell[410652, 11365, 892, 18, 33, "Print",ExpressionUUID->"585802e8-c465-4b4b-8f7c-f61ab21ec8c1"],
Cell[411547, 11385, 964, 19, 33, "Print",ExpressionUUID->"0a85b21c-34e4-4103-a8a4-2e3ddbe65d97"],
Cell[412514, 11406, 1122, 23, 33, "Print",ExpressionUUID->"def23a6f-1c9b-46ba-a87e-58f580f2529b"],
Cell[413639, 11431, 1142, 24, 33, "Print",ExpressionUUID->"07a1873f-7af8-4de7-ab4b-120bb97992f0"],
Cell[414784, 11457, 1190, 25, 33, "Print",ExpressionUUID->"6467643e-cccc-43f9-a548-852c66f2246c"],
Cell[415977, 11484, 1072, 23, 33, "Print",ExpressionUUID->"d5104f28-0278-49b4-9162-6109a4bb4aba"],
Cell[417052, 11509, 1115, 22, 33, "Print",ExpressionUUID->"c78f013e-638e-46fb-9c36-aa9871ddeccb"],
Cell[418170, 11533, 1204, 25, 33, "Print",ExpressionUUID->"6515139b-b72e-4ec2-9fe2-1beb2e7772fe"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[419423, 11564, 647, 10, 42, "Input",ExpressionUUID->"26acd0a8-768f-4b9c-a4ac-cba10cbdd4c2"],
Cell[CellGroupData[{
Cell[420095, 11578, 695, 14, 33, "Print",ExpressionUUID->"12cabbdc-8f12-43ee-8fdf-6311d7cd8e0f"],
Cell[420793, 11594, 693, 14, 33, "Print",ExpressionUUID->"25f54616-139d-46bd-90e8-e06fb5011cc5"],
Cell[421489, 11610, 707, 15, 33, "Print",ExpressionUUID->"74521aba-2725-456c-a7d1-84cc775fb870"]
}, Open  ]],
Cell[422211, 11628, 365, 7, 48, "Output",ExpressionUUID->"699bff37-0664-4813-9ab3-cbc2e03468a3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[422613, 11640, 432, 7, 42, "Input",ExpressionUUID->"bed2d42b-36a8-4ba8-beba-9ca0fe99ad8b"],
Cell[CellGroupData[{
Cell[423070, 11651, 768, 16, 33, "Print",ExpressionUUID->"a0dd3725-8f72-4ad6-862f-6b0b8ca9f54a"],
Cell[423841, 11669, 752, 15, 33, "Print",ExpressionUUID->"9ff589ae-de37-4785-a1da-e939bc4bf36f"],
Cell[424596, 11686, 752, 15, 33, "Print",ExpressionUUID->"5f870edf-ae19-4f87-9fd6-2a4f76c7534b"]
}, Open  ]],
Cell[425363, 11704, 361, 6, 48, "Output",ExpressionUUID->"ec0448a0-c520-4f25-824b-e646f62bde37"]
}, Open  ]],
Cell[425739, 11713, 496, 9, 52, "Text",ExpressionUUID->"1e0c795d-d131-4071-8e00-a62c073ff53c"],
Cell[426238, 11724, 4917, 111, 69, "Input",ExpressionUUID->"24cdd434-faa3-4567-9fbd-a4be2c9fa985"],
Cell[431158, 11837, 254, 5, 42, "Input",ExpressionUUID->"88e955bc-839f-4052-b5aa-39fa0f49553b"],
Cell[431415, 11844, 1581, 32, 77, "Input",ExpressionUUID->"adef5939-30b2-4778-819a-418595432fbe"],
Cell[432999, 11878, 570, 15, 67, "Input",ExpressionUUID->"730f7ac4-5bcd-41e6-bfa4-4ebd0c65d3a4"],
Cell[433572, 11895, 1206, 26, 42, "Input",ExpressionUUID->"c8947e12-4edc-4118-8133-56ab671c7e11"],
Cell[434781, 11923, 663, 18, 42, "Input",ExpressionUUID->"ee7bff9a-8282-48ad-ac9e-781dfbcb4139"],
Cell[435447, 11943, 1179, 29, 42, "Input",ExpressionUUID->"380bd809-3760-44ae-a571-a1638dfc10d9"],
Cell[436629, 11974, 1293, 37, 66, "Input",ExpressionUUID->"70ba0d6b-1425-45f4-ac73-42e1dc4e8ec0"],
Cell[437925, 12013, 367, 6, 52, "Text",ExpressionUUID->"bfae7573-39d2-4b13-9a10-049be19bf035"],
Cell[CellGroupData[{
Cell[438317, 12023, 1397, 40, 46, "Input",ExpressionUUID->"ba99bdd8-299e-44f9-81e9-35034a6a1993"],
Cell[439717, 12065, 304, 5, 48, "Output",ExpressionUUID->"c1a91c1e-3e94-4e72-bf39-e196112b6feb"]
}, Open  ]],
Cell[440036, 12073, 445, 6, 52, "Text",ExpressionUUID->"21007bf3-1a96-4e40-ab49-f10214191f74"],
Cell[CellGroupData[{
Cell[440506, 12083, 1374, 39, 46, "Input",ExpressionUUID->"5e845751-2ee1-4fc0-ab54-3255c32f2ade"],
Cell[441883, 12124, 4462, 145, 84, "Output",ExpressionUUID->"bc32f23e-cb9f-4331-b37c-84f2fd2a9c35"]
}, Open  ]],
Cell[CellGroupData[{
Cell[446382, 12274, 1526, 43, 46, "Input",ExpressionUUID->"68ec388e-98cd-4a22-98ad-d2cea40bdf8e"],
Cell[447911, 12319, 14803, 455, 112, "Output",ExpressionUUID->"7acf8895-3877-49ad-926d-7749a16526c1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[462751, 12779, 435, 12, 42, "Input",ExpressionUUID->"69204db6-6af2-4e79-a5b0-b30b6dc7a389"],
Cell[463189, 12793, 253, 3, 48, "Output",ExpressionUUID->"09f3d6be-06dc-4c17-a28c-a5fa5334b2f3"]
}, Open  ]],
Cell[463457, 12799, 497, 7, 52, "Text",ExpressionUUID->"2039f0ff-dee1-40d8-b5df-c3ee793a7edf"],
Cell[CellGroupData[{
Cell[463979, 12810, 492, 13, 96, "Input",ExpressionUUID->"fe747538-a5a3-49f2-9fe7-2f65749a14ba"],
Cell[464474, 12825, 22334, 649, 112, "Output",ExpressionUUID->"fc216c35-a9f7-42e7-8af2-eb44e9e17463"]
}, Open  ]],
Cell[486823, 13477, 612, 10, 52, "Text",ExpressionUUID->"51e7c50a-59be-4a81-9e3d-e42251efe21f"],
Cell[CellGroupData[{
Cell[487460, 13491, 302, 7, 42, "Input",ExpressionUUID->"fe9c2273-4665-4e19-8696-20c05bdf09f8"],
Cell[487765, 13500, 792, 24, 48, "Output",ExpressionUUID->"a5d41488-4860-4423-b5d4-9d1d07d64830"]
}, Open  ]],
Cell[488572, 13527, 507, 9, 52, "Text",ExpressionUUID->"92bdeae4-f346-42cd-bb5d-17e6332c2ed5"],
Cell[489082, 13538, 481, 9, 52, "Text",ExpressionUUID->"e30a3c17-826e-4aa1-b1b5-29da6b6b125b"],
Cell[CellGroupData[{
Cell[489588, 13551, 311, 7, 42, "Input",ExpressionUUID->"818273aa-6798-46c8-bd88-c224fd82a176"],
Cell[489902, 13560, 692, 24, 48, "Output",ExpressionUUID->"b264eaeb-cd66-47f0-93a9-a63e812b07bf"]
}, Open  ]],
Cell[490609, 13587, 488, 9, 52, "Text",ExpressionUUID->"33856250-b6bd-49b2-b8be-2020b2e7e64c"],
Cell[491100, 13598, 543, 10, 52, "Text",ExpressionUUID->"8f84b077-259d-40f4-a2fb-f94890f45b4e"],
Cell[CellGroupData[{
Cell[491668, 13612, 456, 12, 42, "Input",ExpressionUUID->"24f0ebaf-e010-4a5d-b2a5-ff1549939527"],
Cell[492127, 13626, 706, 24, 48, "Output",ExpressionUUID->"eab1fa43-0b70-4f6a-b1c3-62b44783350d"]
}, Open  ]],
Cell[492848, 13653, 791, 13, 52, "Text",ExpressionUUID->"5887b95c-99ed-4769-88a3-039c9d84e220"],
Cell[CellGroupData[{
Cell[493664, 13670, 372, 9, 42, "Input",ExpressionUUID->"fd795d4a-fac4-46cc-9d0a-bda627839dea"],
Cell[494039, 13681, 1530, 55, 52, "Output",ExpressionUUID->"31fb18b3-57f6-46aa-b073-3aac1510dc5c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[495606, 13741, 400, 10, 42, "Input",ExpressionUUID->"96957e2d-fc5c-4b59-ba2b-81d809849c70"],
Cell[496009, 13753, 1558, 56, 52, "Output",ExpressionUUID->"13f9eacf-f9b7-4bd5-b6cd-0e34287f24e3"]
}, Open  ]],
Cell[497582, 13812, 682, 12, 52, "Text",ExpressionUUID->"8ee7de5e-07a8-424a-b5b1-79fc4d7d9c35"],
Cell[498267, 13826, 697, 12, 52, "Text",ExpressionUUID->"258683bb-4bc9-4845-972a-d174cd4224b9"],
Cell[CellGroupData[{
Cell[498989, 13842, 625, 17, 67, "Input",ExpressionUUID->"266de789-3960-484f-b6a0-531266bb663e"],
Cell[499617, 13861, 983, 29, 52, "Output",ExpressionUUID->"fdc2f209-7cd0-4379-9de3-2f409423d406"]
}, Open  ]],
Cell[500615, 13893, 736, 12, 52, "Text",ExpressionUUID->"8999195b-1ca8-440a-8225-593bc779c454"],
Cell[CellGroupData[{
Cell[501376, 13909, 818, 23, 73, "Input",ExpressionUUID->"b946a51d-4140-4c19-8cfb-ab4233c94370"],
Cell[502197, 13934, 1053, 37, 52, "Output",ExpressionUUID->"b69818b5-b808-4488-a72a-cdd64066e9a7"]
}, Open  ]],
Cell[503265, 13974, 766, 13, 52, "Text",ExpressionUUID->"aa528217-7917-427d-b3dd-a74dfa5efc27"],
Cell[CellGroupData[{
Cell[504056, 13991, 1053, 36, 46, "Input",ExpressionUUID->"6927ad9e-1665-4bb8-ac76-3104e364eb08"],
Cell[505112, 14029, 3544, 122, 77, "Output",ExpressionUUID->"083c7279-82de-41c6-89af-c2b5021db828"]
}, Open  ]],
Cell[508671, 14154, 731, 13, 52, "Text",ExpressionUUID->"147f1b0e-3093-491a-906a-c427463e2184"],
Cell[CellGroupData[{
Cell[509427, 14171, 601, 16, 67, "Input",ExpressionUUID->"a1974cb5-f4ed-4808-a63e-4168e75bc7e4"],
Cell[510031, 14189, 823, 27, 52, "Output",ExpressionUUID->"8fbc2319-dd9b-472e-a347-00ce9d3edb58"]
}, Open  ]],
Cell[510869, 14219, 766, 12, 52, "Text",ExpressionUUID->"41beef51-61cc-473d-a240-4c3602a94c39"],
Cell[CellGroupData[{
Cell[511660, 14235, 766, 22, 73, "Input",ExpressionUUID->"7790c54a-33c3-4eb0-be1c-b6d77909873e"],
Cell[512429, 14259, 1072, 37, 52, "Output",ExpressionUUID->"e92b92c2-3722-4a63-9af7-9780cb9beff4"]
}, Open  ]],
Cell[513516, 14299, 766, 13, 52, "Text",ExpressionUUID->"96feea6b-cdbc-4c8f-8427-3661823dd817"],
Cell[CellGroupData[{
Cell[514307, 14316, 1121, 37, 46, "Input",ExpressionUUID->"eb6b2111-75cf-4979-bf57-851fbbe6b398"],
Cell[515431, 14355, 3544, 122, 77, "Output",ExpressionUUID->"c9871539-5033-4b35-8312-43c9c2f88562"]
}, Open  ]]
}, Open  ]]
}
]
*)


